Fast and Accurate Random Walk with Restart on Dynamic Graphs with Guarantees

Given a time-evolving graph, how can we track similarity between nodes in a fast and accurate way, with theoretical guarantees on the convergence and the error? Random Walk with Restart (RWR) is a popular measure to estimate the similarity between nodes and has been exploited in numerous applications. Many real-world graphs are dynamic with frequent insertion/deletion of edges; thus, tracking RWR scores on dynamic graphs in an efficient way has aroused much interest among data mining researchers. Recently, dynamic RWR models based on the propagation of scores across a given graph have been proposed, and have succeeded in outperforming previous other approaches to compute RWR dynamically. However, those models fail to guarantee exactness and convergence time for updating RWR in a generalized form. In this paper, we propose OSP, a fast and accurate algorithm for computing dynamic RWR with insertion/deletion of nodes/edges in a directed/undirected graph. When the graph is updated, OSP first calculates offset scores around the modified edges, propagates the offset scores across the updated graph, and then merges them with the current RWR scores to get updated RWR scores. We prove the exactness of OSP and introduce OSP-T, a version of OSP which regulates a trade-off between accuracy and computation time by using error tolerance {\epsilon}. Given restart probability c, OSP-T guarantees to return RWR scores with O ({\epsilon} /c ) error in O (log ({\epsilon}/2)/log(1-c)) iterations. Through extensive experiments, we show that OSP tracks RWR exactly up to 4605x faster than existing static RWR method on dynamic graphs, and OSP-T requires up to 15x less time with 730x lower L1 norm error and 3.3x lower rank error than other state-of-the-art dynamic RWR methods.

==> FIG/BAR/run.sh <==
#!/bin/bash

function convert {
    PLOT_NAME="$1"
    OPEN_FLAG=$2
    epspdf ${PLOT_NAME}.eps
    rm ${PLOT_NAME}.eps
    if [ $OPEN_FLAG -eq 1 ]; then
        open ${PLOT_NAME}.pdf
    fi
}

gnuplot PLOT.plt
convert DYNAMIC_TIME 0
convert DYNAMIC_L1 0
convert DYNAMIC_RANK 0



==> FIG/LINE/run.sh <==
function convert {
    PLOT_NAME="$1"
    OPEN_FLAG="$2"
    epstopdf ${PLOT_NAME}.eps
    rm ${PLOT_NAME}.eps
    if [ $OPEN_FLAG -eq 1 ]; then
        open ${PLOT_NAME}.pdf
    fi
}

gnuplot PLOT.plt
#convert EPSILON_SLASHDOT 0 
#convert EPSILON_DBLP 0 
#convert EPSILON_BERKSTAN 0 
#convert EPSILON_LJ 0 
#convert RWR_DBLP 0
#convert RWR_LJ 0
#convert RWR_BERKSTAN 0
#convert RWR_SLASHDOT 0
convert SIZE_DBLP 0
convert SIZE_ORKUT 0
convert SIZE_BERKSTAN 0
convert SIZE_LJ 0
convert ERROR_DBLP 0
convert ERROR_LJ 0
#convert SIZE 0
#convert SCALA_INSERT 0
#convert SCALA_DELETE 0
#convert SCALA_INSERT2 1
#convert SCALA_DELETE2 1


==> FIG/POINTS/PLOT.m <==
X = load('data/L1NORM.txt');

clf('reset');
hold on
box on
pbaspect([1.3 1 1]);
set(gca, 'fontsize', 25);
colors = get(gca, 'colororder');
axis([1e-1 1e4 1e-3 1.5])
xticks([1e-1 1e0 1e1 1e2 1e3 1e4])
yticks([1e-4 1e-3 1e-2 1e-1 1e0])

set(gca,'xscale','log')
set(gca,'yscale','log')

sz = 400;
% scatter(X(1, 1), X(1, 2), sz, 'filled','o', 'LineWidth',2, 'MarkerFaceColor', [108/255, 173/255, 223/255], 'MarkerEdgeColor', 'k')
% scatter(X(2, 1), X(2, 2), sz, 'filled','s', 'LineWidth',2, 'MarkerFaceColor', [108/255, 173/255, 223/255], 'MarkerEdgeColor', 'k')
scatter(X(3, 1), X(3, 2), sz, 'filled','o', 'LineWidth',2, 'MarkerFaceColor', [108/255, 173/255, 223/255], 'MarkerEdgeColor', 'k')
scatter(X(4, 1), X(4, 2), sz, 'filled','^', 'LineWidth',2, 'MarkerFaceColor', [108/255, 173/255, 223/255], 'MarkerEdgeColor', 'k')
scatter(X(5, 1), X(5, 2), sz, 'filled','d', 'LineWidth',2, 'MarkerFaceColor', [108/255, 173/255, 223/255], 'MarkerEdgeColor', 'k')
scatter(X(6, 1), X(6, 2), sz, 'filled','h', 'LineWidth',2, 'MarkerFaceColor', [108/255, 173/255, 223/255], 'MarkerEdgeColor', 'k')


% scatter(X(1, 3), X(1, 4), sz, 'filled','o', 'LineWidth',2, 'MarkerFaceColor', [250/255, 178/255, 106/255], 'MarkerEdgeColor', 'k')
% scatter(X(2, 3), X(2, 4), sz, 'filled','s', 'LineWidth',2, 'MarkerFaceColor', [250/255, 178/255, 106/255], 'MarkerEdgeColor', 'k')
scatter(X(3, 3), X(3, 4), sz, 'filled','o', 'LineWidth',2, 'MarkerFaceColor', [250/255, 178/255, 106/255], 'MarkerEdgeColor', 'k')
scatter(X(4, 3), X(4, 4), sz, 'filled','^', 'LineWidth',2, 'MarkerFaceColor', [250/255, 178/255, 106/255], 'MarkerEdgeColor', 'k')
scatter(X(5, 3), X(5, 4), sz, 'filled','d', 'LineWidth',2, 'MarkerFaceColor', [250/255, 178/255, 106/255], 'MarkerEdgeColor', 'k')
scatter(X(6, 3), X(6, 4), sz, 'filled','h', 'LineWidth',2, 'MarkerFaceColor', [250/255, 178/255, 106/255], 'MarkerEdgeColor', 'k')

% scatter(X(1, 5), X(1, 6), sz, 'filled','o', 'LineWidth',2, 'MarkerFaceColor', [174/255, 119/255, 178/255], 'MarkerEdgeColor', 'k')
% scatter(X(2, 5), X(2, 6), sz, 'filled','s', 'LineWidth',2, 'MarkerFaceColor', [174/255, 119/255, 178/255], 'MarkerEdgeColor', 'k')
scatter(X(3, 5), X(3, 6), sz, 'filled','o', 'LineWidth',2, 'MarkerFaceColor', [174/255, 119/255, 178/255], 'MarkerEdgeColor', 'k')
scatter(X(4, 5), X(4, 6), sz, 'filled','^', 'LineWidth',2, 'MarkerFaceColor', [174/255, 119/255, 178/255], 'MarkerEdgeColor', 'k')
scatter(X(5, 5), X(5, 6), sz, 'filled','d', 'LineWidth',2, 'MarkerFaceColor', [174/255, 119/255, 178/255], 'MarkerEdgeColor', 'k')
scatter(X(6, 5), X(6, 6), sz, 'filled','h', 'LineWidth',2, 'MarkerFaceColor', [174/255, 119/255, 178/255], 'MarkerEdgeColor', 'k')


% scatter(X(1, 1), X(1, 2), sz, 'filled','o', 'LineWidth',2, 'MarkerFaceColor', colors(1,:), 'MarkerEdgeColor', 'k')
% scatter(X(2, 1), X(2, 2), sz, 'filled','o', 'LineWidth',2, 'MarkerFaceColor', colors(2,:), 'MarkerEdgeColor', 'k')
% scatter(X(3, 1), X(3, 2), sz, 'filled','o', 'LineWidth',2, 'MarkerFaceColor', colors(3,:), 'MarkerEdgeColor', 'k')
% % scatter(X(4, 1), X(4, 2), sz, 'filled','o', 'LineWidth',2, 'MarkerFaceColor', colors(4,:), 'MarkerEdgeColor', 'k')
% % scatter(X(5, 1), X(5, 2), sz, 'filled','o', 'LineWidth',2, 'MarkerFaceColor', colors(5,:), 'MarkerEdgeColor', 'k')
% % scatter(X(6, 1), X(6, 2), sz, 'filled','o', 'LineWidth',2, 'MarkerFaceColor', colors(6,:), 'MarkerEdgeColor', 'k')
% 
% 
% scatter(X(1, 3), X(1, 4), sz, 'filled','s', 'LineWidth',2, 'MarkerFaceColor', colors(1,:), 'MarkerEdgeColor', 'k')
% scatter(X(2, 3), X(2, 4), sz, 'filled','s', 'LineWidth',2, 'MarkerFaceColor', colors(2,:), 'MarkerEdgeColor', 'k')
% scatter(X(3, 3), X(3, 4), sz, 'filled','s', 'LineWidth',2, 'MarkerFaceColor', colors(3,:), 'MarkerEdgeColor', 'k')
% % scatter(X(4, 3), X(4, 4), sz, 'filled','s', 'LineWidth',2, 'MarkerFaceColor', colors(4,:), 'MarkerEdgeColor', 'k')
% % scatter(X(5, 3), X(5, 4), sz, 'filled','s', 'LineWidth',2, 'MarkerFaceColor', colors(5,:), 'MarkerEdgeColor', 'k')
% % scatter(X(6, 3), X(6, 4), sz, 'filled','s', 'LineWidth',2, 'MarkerFaceColor', colors(6,:), 'MarkerEdgeColor', 'k')
% 
% scatter(X(1, 5), X(1, 6), sz, 'filled','d', 'LineWidth',2, 'MarkerFaceColor', colors(1,:), 'MarkerEdgeColor', 'k')
% scatter(X(2, 5), X(2, 6), sz, 'filled','d', 'LineWidth',2, 'MarkerFaceColor', colors(2,:), 'MarkerEdgeColor', 'k')
% scatter(X(3, 5), X(3, 6), sz, 'filled','d', 'LineWidth',2, 'MarkerFaceColor', colors(3,:), 'MarkerEdgeColor', 'k')
% % scatter(X(4, 5), X(4, 6), sz, 'filled','d', 'LineWidth',2, 'MarkerFaceColor', colors(4,:), 'MarkerEdgeColor', 'k')
% % scatter(X(5, 5), X(5, 6), sz, 'filled','d', 'LineWidth',2, 'MarkerFaceColor', colors(5,:), 'MarkerEdgeColor', 'k')
% % scatter(X(6, 5), X(6, 6), sz, 'filled','d', 'LineWidth',2, 'MarkerFaceColor', colors(6,:), 'MarkerEdgeColor', 'k')




ylabel('L1 norm of error');
xlabel('Wall clock time (sec)');
%h = legend('$\mathbf{r}_{\textnormal{nb}}$ (S=4)');
%h.Interpreter = 'latex';


hold off

set(gcf, 'color', 'none');
set(gca, 'color', 'none');
filename = sprintf('L1NORM');
export_fig(filename, '-pdf', '-transparent');


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% RANK
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
X = load('data/RANK.txt');

clf('reset');
hold on
box on
pbaspect([1.3 1 1]);
set(gca, 'fontsize', 25);
colors = get(gca, 'colororder');
axis([1e-1 1e4 0 1.05])
xticks([1e-1 1e0 1e1 1e2 1e3 1e4])
yticks([0 0.2 0.4 0.6 0.8 1])

set(gca,'xscale','log')
% set(gca,'yscale','log')

sz = 400;
% scatter(X(1, 1), X(1, 2), sz, 'filled','o', 'LineWidth',2, 'MarkerFaceColor', [108/255, 173/255, 223/255], 'MarkerEdgeColor', 'k')
% scatter(X(2, 1), X(2, 2), sz, 'filled','s', 'LineWidth',2, 'MarkerFaceColor', [108/255, 173/255, 223/255], 'MarkerEdgeColor', 'k')
scatter(X(3, 1), X(3, 2), sz, 'filled','o', 'LineWidth',2, 'MarkerFaceColor', [108/255, 173/255, 223/255], 'MarkerEdgeColor', 'k')
scatter(X(4, 1), X(4, 2), sz, 'filled','^', 'LineWidth',2, 'MarkerFaceColor', [108/255, 173/255, 223/255], 'MarkerEdgeColor', 'k')
scatter(X(5, 1), X(5, 2), sz, 'filled','d', 'LineWidth',2, 'MarkerFaceColor', [108/255, 173/255, 223/255], 'MarkerEdgeColor', 'k')
scatter(X(6, 1), X(6, 2), sz, 'filled','h', 'LineWidth',2, 'MarkerFaceColor', [108/255, 173/255, 223/255], 'MarkerEdgeColor', 'k')


% scatter(X(1, 3), X(1, 4), sz, 'filled','o', 'LineWidth',2, 'MarkerFaceColor', [250/255, 178/255, 106/255], 'MarkerEdgeColor', 'k')
% scatter(X(2, 3), X(2, 4), sz, 'filled','s', 'LineWidth',2, 'MarkerFaceColor', [250/255, 178/255, 106/255], 'MarkerEdgeColor', 'k')
scatter(X(3, 3), X(3, 4), sz, 'filled','o', 'LineWidth',2, 'MarkerFaceColor', [250/255, 178/255, 106/255], 'MarkerEdgeColor', 'k')
scatter(X(4, 3), X(4, 4), sz, 'filled','^', 'LineWidth',2, 'MarkerFaceColor', [250/255, 178/255, 106/255], 'MarkerEdgeColor', 'k')
scatter(X(5, 3), X(5, 4), sz, 'filled','d', 'LineWidth',2, 'MarkerFaceColor', [250/255, 178/255, 106/255], 'MarkerEdgeColor', 'k')
scatter(X(6, 3), X(6, 4), sz, 'filled','h', 'LineWidth',2, 'MarkerFaceColor', [250/255, 178/255, 106/255], 'MarkerEdgeColor', 'k')

% scatter(X(1, 5), X(1, 6), sz, 'filled','o', 'LineWidth',2, 'MarkerFaceColor', [174/255, 119/255, 178/255], 'MarkerEdgeColor', 'k')
% scatter(X(2, 5), X(2, 6), sz, 'filled','s', 'LineWidth',2, 'MarkerFaceColor', [174/255, 119/255, 178/255], 'MarkerEdgeColor', 'k')
scatter(X(3, 5), X(3, 6), sz, 'filled','o', 'LineWidth',2, 'MarkerFaceColor', [174/255, 119/255, 178/255], 'MarkerEdgeColor', 'k')
scatter(X(4, 5), X(4, 6), sz, 'filled','^', 'LineWidth',2, 'MarkerFaceColor', [174/255, 119/255, 178/255], 'MarkerEdgeColor', 'k')
scatter(X(5, 5), X(5, 6), sz, 'filled','d', 'LineWidth',2, 'MarkerFaceColor', [174/255, 119/255, 178/255], 'MarkerEdgeColor', 'k')
scatter(X(6, 5), X(6, 6), sz, 'filled','h', 'LineWidth',2, 'MarkerFaceColor', [174/255, 119/255, 178/255], 'MarkerEdgeColor', 'k')



% % % % % % % % % for LEGEND
% scatter(X(1, 1), 0.95, sz, 'o', 'LineWidth',2, 'MarkerFaceColor', [1, 1, 1], 'MarkerEdgeColor', 'k')
% scatter(X(1, 1), 0.85, sz, 's', 'LineWidth',2, 'MarkerFaceColor', [1, 1, 1], 'MarkerEdgeColor', 'k')
% scatter(X(1, 1), 0.7, sz, 'd', 'LineWidth',2, 'MarkerFaceColor', [1, 1, 1], 'MarkerEdgeColor', 'k')
% scatter(X(1, 1), 0.55, sz, '^', 'LineWidth',2, 'MarkerFaceColor', [1, 1, 1], 'MarkerEdgeColor', 'k')
% scatter(X(1, 1), 0.4, sz, 'v', 'LineWidth',2, 'MarkerFaceColor', [1, 1, 1], 'MarkerEdgeColor', 'k')
% scatter(X(1, 1), 0.25, sz, 'h', 'LineWidth',2, 'MarkerFaceColor', [1, 1, 1], 'MarkerEdgeColor', 'k')
% legend({'DBLP', 'LiveJournal', 'Orkut', 'Slashdot', 'Berkstan', 'WikiLink'});
% % % % % % % % % % % % % % 


ylabel('Spearman correlation');
xlabel('Wall clock time (sec)');



hold off

set(gcf, 'color', 'none');
set(gca, 'color', 'none');
filename = sprintf('RANK');
export_fig(filename, '-pdf', '-transparent');

==> FIG/POINTS/export_fig/ImageSelection.java <==
/*
 * Based on code snippet from
 * http://java.sun.com/developer/technicalArticles/releases/data/
 *
 * Copyright © 2008, 2010 Oracle and/or its affiliates. All rights reserved. Use is subject to license terms.
 */

import java.awt.image.BufferedImage;
import java.awt.datatransfer.*;

public class ImageSelection implements Transferable {
    
    private static final DataFlavor flavors[] =
    {DataFlavor.imageFlavor};
    
    private BufferedImage image;
    
    public ImageSelection(BufferedImage image) {
        this.image = image;
    }
    
    // Transferable
    public Object getTransferData(DataFlavor flavor) throws UnsupportedFlavorException {
        if (flavor.equals(flavors[0]) == false) {
            throw new UnsupportedFlavorException(flavor);
        }
        return image;
    }
    
    public DataFlavor[] getTransferDataFlavors() {
        return flavors;
    }
    
    public boolean isDataFlavorSupported(DataFlavor
    flavor) {
        return flavor.equals(flavors[0]);
    }
}

==> FIG/POINTS/export_fig/append_pdfs.m <==
%APPEND_PDFS Appends/concatenates multiple PDF files
%
% Example:
%   append_pdfs(output, input1, input2, ...)
%   append_pdfs(output, input_list{:})
%   append_pdfs test.pdf temp1.pdf temp2.pdf
%
% This function appends multiple PDF files to an existing PDF file, or
% concatenates them into a PDF file if the output file doesn't yet exist.
%
% This function requires that you have ghostscript installed on your
% system. Ghostscript can be downloaded from: http://www.ghostscript.com
%
% IN:
%    output - string of output file name (including the extension, .pdf).
%             If it exists it is appended to; if not, it is created.
%    input1 - string of an input file name (including the extension, .pdf).
%             All input files are appended in order.
%    input_list - cell array list of input file name strings. All input
%                 files are appended in order.

% Copyright: Oliver Woodford, 2011

% Thanks to Reinhard Knoll for pointing out that appending multiple pdfs in
% one go is much faster than appending them one at a time.

% Thanks to Michael Teo for reporting the issue of a too long command line.
% Issue resolved on 5/5/2011, by passing gs a command file.

% Thanks to Martin Wittmann for pointing out the quality issue when
% appending multiple bitmaps.
% Issue resolved (to best of my ability) 1/6/2011, using the prepress
% setting

% 26/02/15: If temp dir is not writable, use the output folder for temp
%           files when appending (Javier Paredes); sanity check of inputs

function append_pdfs(varargin)

if nargin < 2,  return;  end  % sanity check

% Are we appending or creating a new file
append = exist(varargin{1}, 'file') == 2;
output = [tempname '.pdf'];
try
    % Ensure that the temp dir is writable (Javier Paredes 26/2/15)
    fid = fopen(output,'w');
    fwrite(fid,1);
    fclose(fid);
    delete(output);
    isTempDirOk = true;
catch
    % Temp dir is not writable, so use the output folder
    [dummy,fname,fext] = fileparts(output); %#ok<ASGLU>
    fpath = fileparts(varargin{1});
    output = fullfile(fpath,[fname fext]);
    isTempDirOk = false;
end
if ~append
    output = varargin{1};
    varargin = varargin(2:end);
end
% Create the command file
if isTempDirOk
    cmdfile = [tempname '.txt'];
else
    cmdfile = fullfile(fpath,[fname '.txt']);
end
fh = fopen(cmdfile, 'w');
fprintf(fh, '-q -dNOPAUSE -dBATCH -sDEVICE=pdfwrite -dPDFSETTINGS=/prepress -sOutputFile="%s" -f', output);
fprintf(fh, ' "%s"', varargin{:});
fclose(fh);
% Call ghostscript
ghostscript(['@"' cmdfile '"']);
% Delete the command file
delete(cmdfile);
% Rename the file if needed
if append
    movefile(output, varargin{1});
end
end


==> FIG/POINTS/export_fig/copyfig.m <==
function fh = copyfig(fh)
%COPYFIG Create a copy of a figure, without changing the figure
%
% Examples:
%   fh_new = copyfig(fh_old)
%
% This function will create a copy of a figure, but not change the figure,
% as copyobj sometimes does, e.g. by changing legends.
%
% IN:
%    fh_old - The handle of the figure to be copied. Default: gcf.
%
% OUT:
%    fh_new - The handle of the created figure.

% Copyright (C) Oliver Woodford 2012

% 26/02/15: If temp dir is not writable, use the dest folder for temp
%           destination files (Javier Paredes)
% 15/04/15: Suppress warnings during copyobj (Dun Kirk comment on FEX page 2013-10-02)

    % Set the default
    if nargin == 0
        fh = gcf;
    end
    % Is there a legend?
    if isempty(findall(fh, 'Type', 'axes', 'Tag', 'legend'))
        % Safe to copy using copyobj
        oldWarn = warning('off'); %#ok<WNOFF>  %Suppress warnings during copyobj (Dun Kirk comment on FEX page 2013-10-02)
        fh = copyobj(fh, 0);
        warning(oldWarn);
    else
        % copyobj will change the figure, so save and then load it instead
        tmp_nam = [tempname '.fig'];
        try
            % Ensure that the temp dir is writable (Javier Paredes 26/2/15)
            fid = fopen(tmp_nam,'w');
            fwrite(fid,1);
            fclose(fid);
            delete(tmp_nam);  % cleanup
        catch
            % Temp dir is not writable, so use the current folder
            [dummy,fname,fext] = fileparts(tmp_nam); %#ok<ASGLU>
            fpath = pwd;
            tmp_nam = fullfile(fpath,[fname fext]);
        end
        hgsave(fh, tmp_nam);
        fh = hgload(tmp_nam);
        delete(tmp_nam);
    end
end


==> FIG/POINTS/export_fig/crop_borders.m <==
function [A, vA, vB, bb_rel] = crop_borders(A, bcol, padding, crop_amounts)
%CROP_BORDERS Crop the borders of an image or stack of images
%
%   [B, vA, vB, bb_rel] = crop_borders(A, bcol, [padding])
%
%IN:
%   A - HxWxCxN stack of images.
%   bcol - Cx1 background colour vector.
%   padding - scalar indicating how much padding to have in relation to
%             the cropped-image-size (0<=padding<=1). Default: 0
%   crop_amounts - 4-element vector of crop amounts: [top,right,bottom,left]
%             where NaN/Inf indicate auto-cropping, 0 means no cropping,
%             and any other value mean cropping in pixel amounts.
%
%OUT:
%   B - JxKxCxN cropped stack of images.
%   vA     - coordinates in A that contain the cropped image
%   vB     - coordinates in B where the cropped version of A is placed
%   bb_rel - relative bounding box (used for eps-cropping)

%{
% 06/03/15: Improved image cropping thanks to Oscar Hartogensis
% 08/06/15: Fixed issue #76: case of transparent figure bgcolor
% 21/02/16: Enabled specifying non-automated crop amounts
% 04/04/16: Fix per Luiz Carvalho for old Matlab releases
%}

    if nargin < 3
        padding = 0;
    end
    if nargin < 4
        crop_amounts = nan(1,4);  % =auto-cropping
    end
    crop_amounts(end+1:4) = NaN;  % fill missing values with NaN

    [h, w, c, n] = size(A);
    if isempty(bcol)  % case of transparent bgcolor
        bcol = A(ceil(end/2),1,:,1);
    end
    if isscalar(bcol)
        bcol = bcol(ones(c, 1));
    end

    % Crop margin from left
    if ~isfinite(crop_amounts(4))
        bail = false;
        for l = 1:w
            for a = 1:c
                if ~all(col(A(:,l,a,:)) == bcol(a))
                    bail = true;
                    break;
                end
            end
            if bail
                break;
            end
        end
    else
        l = 1 + abs(crop_amounts(4));
    end

    % Crop margin from right
    if ~isfinite(crop_amounts(2))
        bcol = A(ceil(end/2),w,:,1);
        bail = false;
        for r = w:-1:l
            for a = 1:c
                if ~all(col(A(:,r,a,:)) == bcol(a))
                    bail = true;
                    break;
                end
            end
            if bail
                break;
            end
        end
    else
        r = w - abs(crop_amounts(2));
    end

    % Crop margin from top
    if ~isfinite(crop_amounts(1))
        bcol = A(1,ceil(end/2),:,1);
        bail = false;
        for t = 1:h
            for a = 1:c
                if ~all(col(A(t,:,a,:)) == bcol(a))
                    bail = true;
                    break;
                end
            end
            if bail
                break;
            end
        end
    else
        t = 1 + abs(crop_amounts(1));
    end

    % Crop margin from bottom
    bcol = A(h,ceil(end/2),:,1);
    if ~isfinite(crop_amounts(3))
        bail = false;
        for b = h:-1:t
            for a = 1:c
                if ~all(col(A(b,:,a,:)) == bcol(a))
                    bail = true;
                    break;
                end
            end
            if bail
                break;
            end
        end
    else
        b = h - abs(crop_amounts(3));
    end

    if padding == 0  % no padding
        if ~isequal([t b l r], [1 h 1 w]) % Check if we're actually croppping
            padding = 1; % Leave one boundary pixel to avoid bleeding on resize
        end
    elseif abs(padding) < 1  % pad value is a relative fraction of image size
        padding = sign(padding)*round(mean([b-t r-l])*abs(padding)); % ADJUST PADDING
    else  % pad value is in units of 1/72" points
        padding = round(padding);  % fix cases of non-integer pad value
    end

    if padding > 0  % extra padding
        % Create an empty image, containing the background color, that has the
        % cropped image size plus the padded border
        B = repmat(bcol,[(b-t)+1+padding*2,(r-l)+1+padding*2,1,n]);  % Fix per Luiz Carvalho
        % vA - coordinates in A that contain the cropped image
        vA = [t b l r];
        % vB - coordinates in B where the cropped version of A will be placed
        vB = [padding+1, (b-t)+1+padding, padding+1, (r-l)+1+padding];
        % Place the original image in the empty image
        B(vB(1):vB(2), vB(3):vB(4), :, :) = A(vA(1):vA(2), vA(3):vA(4), :, :);
        A = B;
    else  % extra cropping
        vA = [t-padding b+padding l-padding r+padding];
        A = A(vA(1):vA(2), vA(3):vA(4), :, :);
        vB = [NaN NaN NaN NaN];
    end

    % For EPS cropping, determine the relative BoundingBox - bb_rel
    bb_rel = [l-1 h-b-1 r+1 h-t+1]./[w h w h];
end

function A = col(A)
    A = A(:);
end


==> FIG/POINTS/export_fig/eps2pdf.m <==
function eps2pdf(source, dest, crop, append, gray, quality, gs_options)
%EPS2PDF  Convert an eps file to pdf format using ghostscript
%
% Examples:
%   eps2pdf source dest
%   eps2pdf(source, dest, crop)
%   eps2pdf(source, dest, crop, append)
%   eps2pdf(source, dest, crop, append, gray)
%   eps2pdf(source, dest, crop, append, gray, quality)
%   eps2pdf(source, dest, crop, append, gray, quality, gs_options)
%
% This function converts an eps file to pdf format. The output can be
% optionally cropped and also converted to grayscale. If the output pdf
% file already exists then the eps file can optionally be appended as a new
% page on the end of the eps file. The level of bitmap compression can also
% optionally be set.
%
% This function requires that you have ghostscript installed on your
% system. Ghostscript can be downloaded from: http://www.ghostscript.com
%
% Inputs:
%   source  - filename of the source eps file to convert. The filename is
%             assumed to already have the extension ".eps".
%   dest    - filename of the destination pdf file. The filename is assumed
%             to already have the extension ".pdf".
%   crop    - boolean indicating whether to crop the borders off the pdf.
%             Default: true.
%   append  - boolean indicating whether the eps should be appended to the
%             end of the pdf as a new page (if the pdf exists already).
%             Default: false.
%   gray    - boolean indicating whether the output pdf should be grayscale
%             or not. Default: false.
%   quality - scalar indicating the level of image bitmap quality to
%             output. A larger value gives a higher quality. quality > 100
%             gives lossless output. Default: ghostscript prepress default.
%   gs_options - optional ghostscript options (e.g.: '-dNoOutputFonts'). If
%                multiple options are needed, enclose in call array: {'-a','-b'}

% Copyright (C) Oliver Woodford 2009-2014, Yair Altman 2015-

% Suggestion of appending pdf files provided by Matt C at:
% http://www.mathworks.com/matlabcentral/fileexchange/23629

% Thank you to Fabio Viola for pointing out compression artifacts, leading
% to the quality setting.
% Thank you to Scott for pointing out the subsampling of very small images,
% which was fixed for lossless compression settings.

% 9/12/2011 Pass font path to ghostscript.
% 26/02/15: If temp dir is not writable, use the dest folder for temp
%           destination files (Javier Paredes)
% 28/02/15: Enable users to specify optional ghostscript options (issue #36)
% 01/03/15: Upon GS error, retry without the -sFONTPATH= option (this might solve
%           some /findfont errors according to James Rankin, FEX Comment 23/01/15)
% 23/06/15: Added extra debug info in case of ghostscript error; code indentation
% 04/10/15: Suggest a workaround for issue #41 (missing font path; thanks Mariia Fedotenkova)
% 22/02/16: Bug fix from latest release of this file (workaround for issue #41)

    % Intialise the options string for ghostscript
    options = ['-q -dNOPAUSE -dBATCH -sDEVICE=pdfwrite -dPDFSETTINGS=/prepress -sOutputFile="' dest '"'];
    % Set crop option
    if nargin < 3 || crop
        options = [options ' -dEPSCrop'];
    end
    % Set the font path
    fp = font_path();
    if ~isempty(fp)
        options = [options ' -sFONTPATH="' fp '"'];
    end
    % Set the grayscale option
    if nargin > 4 && gray
        options = [options ' -sColorConversionStrategy=Gray -dProcessColorModel=/DeviceGray'];
    end
    % Set the bitmap quality
    if nargin > 5 && ~isempty(quality)
        options = [options ' -dAutoFilterColorImages=false -dAutoFilterGrayImages=false'];
        if quality > 100
            options = [options ' -dColorImageFilter=/FlateEncode -dGrayImageFilter=/FlateEncode -c ".setpdfwrite << /ColorImageDownsampleThreshold 10 /GrayImageDownsampleThreshold 10 >> setdistillerparams"'];
        else
            options = [options ' -dColorImageFilter=/DCTEncode -dGrayImageFilter=/DCTEncode'];
            v = 1 + (quality < 80);
            quality = 1 - quality / 100;
            s = sprintf('<< /QFactor %.2f /Blend 1 /HSample [%d 1 1 %d] /VSample [%d 1 1 %d] >>', quality, v, v, v, v);
            options = sprintf('%s -c ".setpdfwrite << /ColorImageDict %s /GrayImageDict %s >> setdistillerparams"', options, s, s);
        end
    end
    % Enable users to specify optional ghostscript options (issue #36)
    if nargin > 6 && ~isempty(gs_options)
        if iscell(gs_options)
            gs_options = sprintf(' %s',gs_options{:});
        elseif ~ischar(gs_options)
            error('gs_options input argument must be a string or cell-array of strings');
        else
            gs_options = [' ' gs_options];
        end
        options = [options gs_options];
    end
    % Check if the output file exists
    if nargin > 3 && append && exist(dest, 'file') == 2
        % File exists - append current figure to the end
        tmp_nam = tempname;
        try
            % Ensure that the temp dir is writable (Javier Paredes 26/2/15)
            fid = fopen(tmp_nam,'w');
            fwrite(fid,1);
            fclose(fid);
            delete(tmp_nam);
        catch
            % Temp dir is not writable, so use the dest folder
            [dummy,fname,fext] = fileparts(tmp_nam); %#ok<ASGLU>
            fpath = fileparts(dest);
            tmp_nam = fullfile(fpath,[fname fext]);
        end
        % Copy the file
        copyfile(dest, tmp_nam);
        % Add the output file names
        options = [options ' -f "' tmp_nam '" "' source '"'];
        try
            % Convert to pdf using ghostscript
            [status, message] = ghostscript(options);
        catch me
            % Delete the intermediate file
            delete(tmp_nam);
            rethrow(me);
        end
        % Delete the intermediate file
        delete(tmp_nam);
    else
        % File doesn't exist or should be over-written
        % Add the output file names
        options = [options ' -f "' source '"'];
        % Convert to pdf using ghostscript
        [status, message] = ghostscript(options);
    end
    % Check for error
    if status
        % Retry without the -sFONTPATH= option (this might solve some GS
        % /findfont errors according to James Rankin, FEX Comment 23/01/15)
        orig_options = options;
        if ~isempty(fp)
            options = regexprep(options, ' -sFONTPATH=[^ ]+ ',' ');
            status = ghostscript(options);
            if ~status, return; end  % hurray! (no error)
        end
        % Report error
        if isempty(message)
            error('Unable to generate pdf. Check destination directory is writable.');
        elseif ~isempty(strfind(message,'/typecheck in /findfont'))
            % Suggest a workaround for issue #41 (missing font path)
            font_name = strtrim(regexprep(message,'.*Operand stack:\s*(.*)\s*Execution.*','$1'));
            fprintf(2, 'Ghostscript error: could not find the following font(s): %s\n', font_name);
            fpath = fileparts(mfilename('fullpath'));
            gs_fonts_file = fullfile(fpath, '.ignore', 'gs_font_path.txt');
            fprintf(2, '  try to add the font''s folder to your %s file\n\n', gs_fonts_file);
            error('export_fig error');
        else
            fprintf(2, '\nGhostscript error: perhaps %s is open by another application\n', dest);
            if ~isempty(gs_options)
                fprintf(2, '  or maybe the%s option(s) are not accepted by your GS version\n', gs_options);
            end
            fprintf(2, 'Ghostscript options: %s\n\n', orig_options);
            error(message);
        end
    end
end

% Function to return (and create, where necessary) the font path
function fp = font_path()
    fp = user_string('gs_font_path');
    if ~isempty(fp)
        return
    end
    % Create the path
    % Start with the default path
    fp = getenv('GS_FONTPATH');
    % Add on the typical directories for a given OS
    if ispc
        if ~isempty(fp)
            fp = [fp ';'];
        end
        fp = [fp getenv('WINDIR') filesep 'Fonts'];
    else
        if ~isempty(fp)
            fp = [fp ':'];
        end
        fp = [fp '/usr/share/fonts:/usr/local/share/fonts:/usr/share/fonts/X11:/usr/local/share/fonts/X11:/usr/share/fonts/truetype:/usr/local/share/fonts/truetype'];
    end
    user_string('gs_font_path', fp);
end


==> FIG/POINTS/export_fig/export_fig.m <==
function [imageData, alpha] = export_fig(varargin)
%EXPORT_FIG  Exports figures in a publication-quality format
%
% Examples:
%   imageData = export_fig
%   [imageData, alpha] = export_fig
%   export_fig filename
%   export_fig filename -format1 -format2
%   export_fig ... -nocrop
%   export_fig ... -c[<val>,<val>,<val>,<val>]
%   export_fig ... -transparent
%   export_fig ... -native
%   export_fig ... -m<val>
%   export_fig ... -r<val>
%   export_fig ... -a<val>
%   export_fig ... -q<val>
%   export_fig ... -p<val>
%   export_fig ... -d<gs_option>
%   export_fig ... -depsc
%   export_fig ... -<renderer>
%   export_fig ... -<colorspace>
%   export_fig ... -append
%   export_fig ... -bookmark
%   export_fig ... -clipboard
%   export_fig ... -update
%   export_fig ... -nofontswap
%   export_fig(..., handle)
%
% This function saves a figure or single axes to one or more vector and/or
% bitmap file formats, and/or outputs a rasterized version to the workspace,
% with the following properties:
%   - Figure/axes reproduced as it appears on screen
%   - Cropped borders (optional)
%   - Embedded fonts (vector formats)
%   - Improved line and grid line styles
%   - Anti-aliased graphics (bitmap formats)
%   - Render images at native resolution (optional for bitmap formats)
%   - Transparent background supported (pdf, eps, png)
%   - Semi-transparent patch objects supported (png only)
%   - RGB, CMYK or grayscale output (CMYK only with pdf, eps, tiff)
%   - Variable image compression, including lossless (pdf, eps, jpg)
%   - Optionally append to file (pdf, tiff)
%   - Vector formats: pdf, eps
%   - Bitmap formats: png, tiff, jpg, bmp, export to workspace
%
% This function is especially suited to exporting figures for use in
% publications and presentations, because of the high quality and
% portability of media produced.
%
% Note that the background color and figure dimensions are reproduced
% (the latter approximately, and ignoring cropping & magnification) in the
% output file. For transparent background (and semi-transparent patch
% objects), use the -transparent option or set the figure 'Color' property
% to 'none'. To make axes transparent set the axes 'Color' property to
% 'none'. PDF, EPS and PNG are the only formats that support a transparent
% background, while only PNG format supports transparency of patch objects.
%
% The choice of renderer (opengl, zbuffer or painters) has a large impact
% on the quality of output. The default value (opengl for bitmaps, painters
% for vector formats) generally gives good results, but if you aren't
% satisfied then try another renderer.  Notes: 1) For vector formats (EPS,
% PDF), only painters generates vector graphics. 2) For bitmaps, only
% opengl can render transparent patch objects correctly. 3) For bitmaps,
% only painters will correctly scale line dash and dot lengths when
% magnifying or anti-aliasing. 4) Fonts may be substitued with Courier when
% using painters.
%
% When exporting to vector format (PDF & EPS) and bitmap format using the
% painters renderer, this function requires that ghostscript is installed
% on your system. You can download this from:
%   http://www.ghostscript.com
% When exporting to eps it additionally requires pdftops, from the Xpdf
% suite of functions. You can download this from:
%   http://www.foolabs.com/xpdf
%
% Inputs:
%   filename - string containing the name (optionally including full or
%              relative path) of the file the figure is to be saved as. If
%              a path is not specified, the figure is saved in the current
%              directory. If no name and no output arguments are specified,
%              the default name, 'export_fig_out', is used. If neither a
%              file extension nor a format are specified, a ".png" is added
%              and the figure saved in that format.
%   -format1, -format2, etc. - strings containing the extensions of the
%                              file formats the figure is to be saved as.
%                              Valid options are: '-pdf', '-eps', '-png',
%                              '-tif', '-jpg' and '-bmp'. All combinations
%                              of formats are valid.
%   -nocrop - option indicating that the borders of the output are not to
%             be cropped.
%   -c[<val>,<val>,<val>,<val>] - option indicating crop amounts. Must be
%             a 4-element vector of numeric values: [top,right,bottom,left]
%             where NaN/Inf indicate auto-cropping, 0 means no cropping,
%             and any other value mean cropping in pixel amounts.
%   -transparent - option indicating that the figure background is to be
%                  made transparent (png, pdf and eps output only).
%   -m<val> - option where val indicates the factor to magnify the
%             on-screen figure pixel dimensions by when generating bitmap
%             outputs (does not affect vector formats). Default: '-m1'.
%   -r<val> - option val indicates the resolution (in pixels per inch) to
%             export bitmap and vector outputs at, keeping the dimensions
%             of the on-screen figure. Default: '-r864' (for vector output
%             only). Note that the -m option overides the -r option for
%             bitmap outputs only.
%   -native - option indicating that the output resolution (when outputting
%             a bitmap format) should be such that the vertical resolution
%             of the first suitable image found in the figure is at the
%             native resolution of that image. To specify a particular
%             image to use, give it the tag 'export_fig_native'. Notes:
%             This overrides any value set with the -m and -r options. It
%             also assumes that the image is displayed front-to-parallel
%             with the screen. The output resolution is approximate and
%             should not be relied upon. Anti-aliasing can have adverse
%             effects on image quality (disable with the -a1 option).
%   -a1, -a2, -a3, -a4 - option indicating the amount of anti-aliasing to
%                        use for bitmap outputs. '-a1' means no anti-
%                        aliasing; '-a4' is the maximum amount (default).
%   -<renderer> - option to force a particular renderer (painters, opengl or
%                 zbuffer). Default value: opengl for bitmap formats or
%                 figures with patches and/or transparent annotations;
%                 painters for vector formats without patches/transparencies.
%   -<colorspace> - option indicating which colorspace color figures should
%                   be saved in: RGB (default), CMYK or gray. CMYK is only
%                   supported in pdf, eps and tiff output.
%   -q<val> - option to vary bitmap image quality (in pdf, eps and jpg
%             files only).  Larger val, in the range 0-100, gives higher
%             quality/lower compression. val > 100 gives lossless
%             compression. Default: '-q95' for jpg, ghostscript prepress
%             default for pdf & eps. Note: lossless compression can
%             sometimes give a smaller file size than the default lossy
%             compression, depending on the type of images.
%   -p<val> - option to pad a border of width val to exported files, where
%             val is either a relative size with respect to cropped image
%             size (i.e. p=0.01 adds a 1% border). For EPS & PDF formats,
%             val can also be integer in units of 1/72" points (abs(val)>1).
%             val can be positive (padding) or negative (extra cropping).
%             If used, the -nocrop flag will be ignored, i.e. the image will
%             always be cropped and then padded. Default: 0 (i.e. no padding).
%   -append - option indicating that if the file (pdfs only) already
%             exists, the figure is to be appended as a new page, instead
%             of being overwritten (default).
%   -bookmark - option to indicate that a bookmark with the name of the
%               figure is to be created in the output file (pdf only).
%   -clipboard - option to save output as an image on the system clipboard.
%                Note: background transparency is not preserved in clipboard
%   -d<gs_option> - option to indicate a ghostscript setting. For example,
%                   -dMaxBitmap=0 or -dNoOutputFonts (Ghostscript 9.15+).
%   -depsc -  option to use EPS level-3 rather than the default level-2 print
%             device. This solves some bugs with Matlab's default -depsc2 device
%             such as discolored subplot lines on images (vector formats only).
%   -update - option to download and install the latest version of export_fig
%   -nofontswap - option to avoid font swapping. Font swapping is automatically
%             done in vector formats (only): 11 standard Matlab fonts are
%             replaced by the original figure fonts. This option prevents this.
%   handle -  The handle of the figure, axes or uipanels (can be an array of
%             handles, but the objects must be in the same figure) to be
%             saved. Default: gcf.
%
% Outputs:
%   imageData - MxNxC uint8 image array of the exported image.
%   alpha     - MxN single array of alphamatte values in the range [0,1],
%               for the case when the background is transparent.
%
%   Some helpful examples and tips can be found at:
%      https://github.com/altmany/export_fig
%
%   See also PRINT, SAVEAS, ScreenCapture (on the Matlab File Exchange)

%{
% Copyright (C) Oliver Woodford 2008-2014, Yair Altman 2015-

% The idea of using ghostscript is inspired by Peder Axensten's SAVEFIG
% (fex id: 10889) which is itself inspired by EPS2PDF (fex id: 5782).
% The idea for using pdftops came from the MATLAB newsgroup (id: 168171).
% The idea of editing the EPS file to change line styles comes from Jiro
% Doke's FIXPSLINESTYLE (fex id: 17928).
% The idea of changing dash length with line width came from comments on
% fex id: 5743, but the implementation is mine :)
% The idea of anti-aliasing bitmaps came from Anders Brun's MYAA (fex id:
% 20979).
% The idea of appending figures in pdfs came from Matt C in comments on the
% FEX (id: 23629)

% Thanks to Roland Martin for pointing out the colour MATLAB
% bug/feature with colorbar axes and transparent backgrounds.
% Thanks also to Andrew Matthews for describing a bug to do with the figure
% size changing in -nodisplay mode. I couldn't reproduce it, but included a
% fix anyway.
% Thanks to Tammy Threadgill for reporting a bug where an axes is not
% isolated from gui objects.
%}
%{
% 23/02/12: Ensure that axes limits don't change during printing
% 14/03/12: Fix bug in fixing the axes limits (thanks to Tobias Lamour for reporting it).
% 02/05/12: Incorporate patch of Petr Nechaev (many thanks), enabling bookmarking of figures in pdf files.
% 09/05/12: Incorporate patch of Arcelia Arrieta (many thanks), to keep tick marks fixed.
% 12/12/12: Add support for isolating uipanels. Thanks to michael for suggesting it.
% 25/09/13: Add support for changing resolution in vector formats. Thanks to Jan Jaap Meijer for suggesting it.
% 07/05/14: Add support for '~' at start of path. Thanks to Sally Warner for suggesting it.
% 24/02/15: Fix Matlab R2014b bug (issue #34): plot markers are not displayed when ZLimMode='manual'
% 25/02/15: Fix issue #4 (using HG2 on R2014a and earlier)
% 25/02/15: Fix issue #21 (bold TeX axes labels/titles in R2014b)
% 26/02/15: If temp dir is not writable, use the user-specified folder for temporary EPS/PDF files (Javier Paredes)
% 27/02/15: Modified repository URL from github.com/ojwoodford to /altmany
%           Indented main function
%           Added top-level try-catch block to display useful workarounds
% 28/02/15: Enable users to specify optional ghostscript options (issue #36)
% 06/03/15: Improved image padding & cropping thanks to Oscar Hartogensis
% 26/03/15: Fixed issue #49 (bug with transparent grayscale images); fixed out-of-memory issue
% 26/03/15: Fixed issue #42: non-normalized annotations on HG1
% 26/03/15: Fixed issue #46: Ghostscript crash if figure units <> pixels
% 27/03/15: Fixed issue #39: bad export of transparent annotations/patches
% 28/03/15: Fixed issue #50: error on some Matlab versions with the fix for issue #42
% 29/03/15: Fixed issue #33: bugs in Matlab's print() function with -cmyk
% 29/03/15: Improved processing of input args (accept space between param name & value, related to issue #51)
% 30/03/15: When exporting *.fig files, then saveas *.fig if figure is open, otherwise export the specified fig file
% 30/03/15: Fixed edge case bug introduced yesterday (commit #ae1755bd2e11dc4e99b95a7681f6e211b3fa9358)
% 09/04/15: Consolidated header comment sections; initialize output vars only if requested (nargout>0)
% 14/04/15: Workaround for issue #45: lines in image subplots are exported in invalid color
% 15/04/15: Fixed edge-case in parsing input parameters; fixed help section to show the -depsc option (issue #45)
% 21/04/15: Bug fix: Ghostscript croaks on % chars in output PDF file (reported by Sven on FEX page, 15-Jul-2014)
% 22/04/15: Bug fix: Pdftops croaks on relative paths (reported by Tintin Milou on FEX page, 19-Jan-2015)
% 04/05/15: Merged fix #63 (Kevin Mattheus Moerman): prevent tick-label changes during export
% 07/05/15: Partial fix for issue #65: PDF export used painters rather than opengl renderer (thanks Nguyenr)
% 08/05/15: Fixed issue #65: bad PDF append since commit #e9f3cdf 21/04/15 (thanks Robert Nguyen)
% 12/05/15: Fixed issue #67: exponent labels cropped in export, since fix #63 (04/05/15)
% 28/05/15: Fixed issue #69: set non-bold label font only if the string contains symbols (\beta etc.), followup to issue #21
% 29/05/15: Added informative error message in case user requested SVG output (issue #72)
% 09/06/15: Fixed issue #58: -transparent removed anti-aliasing when exporting to PNG
% 19/06/15: Added -update option to download and install the latest version of export_fig
% 07/07/15: Added -nofontswap option to avoid font-swapping in EPS/PDF
% 16/07/15: Fixed problem with anti-aliasing on old Matlab releases
% 11/09/15: Fixed issue #103: magnification must never become negative; also fixed reported error msg in parsing input params
% 26/09/15: Alert if trying to export transparent patches/areas to non-PNG outputs (issue #108)
% 04/10/15: Do not suggest workarounds for certain errors that have already been handled previously
% 01/11/15: Fixed issue #112: use same renderer in print2eps as export_fig (thanks to Jesús Pestana Puerta)
% 10/11/15: Custom GS installation webpage for MacOS. Thanks to Andy Hueni via FEX
% 19/11/15: Fixed clipboard export in R2015b (thanks to Dan K via FEX)
% 21/02/16: Added -c option for indicating specific crop amounts (idea by Cedric Noordam on FEX)
%}

    if nargout
        [imageData, alpha] = deal([]);
    end
    hadError = false;
    displaySuggestedWorkarounds = true;

    % Ensure the figure is rendered correctly _now_ so that properties like axes limits are up-to-date
    drawnow;
    pause(0.05);  % this solves timing issues with Java Swing's EDT (http://undocumentedmatlab.com/blog/solving-a-matlab-hang-problem)

    % Parse the input arguments
    fig = get(0, 'CurrentFigure');
    [fig, options] = parse_args(nargout, fig, varargin{:});

    % Ensure that we have a figure handle
    if isequal(fig,-1)
        return;  % silent bail-out
    elseif isempty(fig)
        error('No figure found');
    end

    % Isolate the subplot, if it is one
    cls = all(ismember(get(fig, 'Type'), {'axes', 'uipanel'}));
    if cls
        % Given handles of one or more axes, so isolate them from the rest
        fig = isolate_axes(fig);
    else
        % Check we have a figure
        if ~isequal(get(fig, 'Type'), 'figure');
            error('Handle must be that of a figure, axes or uipanel');
        end
        % Get the old InvertHardcopy mode
        old_mode = get(fig, 'InvertHardcopy');
    end

    % Hack the font units where necessary (due to a font rendering bug in print?).
    % This may not work perfectly in all cases.
    % Also it can change the figure layout if reverted, so use a copy.
    magnify = options.magnify * options.aa_factor;
    if isbitmap(options) && magnify ~= 1
        fontu = findall(fig, 'FontUnits', 'normalized');
        if ~isempty(fontu)
            % Some normalized font units found
            if ~cls
                fig = copyfig(fig);
                set(fig, 'Visible', 'off');
                fontu = findall(fig, 'FontUnits', 'normalized');
                cls = true;
            end
            set(fontu, 'FontUnits', 'points');
        end
    end

    try
        % MATLAB "feature": axes limits and tick marks can change when printing
        Hlims = findall(fig, 'Type', 'axes');
        if ~cls
            % Record the old axes limit and tick modes
            Xlims = make_cell(get(Hlims, 'XLimMode'));
            Ylims = make_cell(get(Hlims, 'YLimMode'));
            Zlims = make_cell(get(Hlims, 'ZLimMode'));
            Xtick = make_cell(get(Hlims, 'XTickMode'));
            Ytick = make_cell(get(Hlims, 'YTickMode'));
            Ztick = make_cell(get(Hlims, 'ZTickMode'));
            Xlabel = make_cell(get(Hlims, 'XTickLabelMode')); 
            Ylabel = make_cell(get(Hlims, 'YTickLabelMode')); 
            Zlabel = make_cell(get(Hlims, 'ZTickLabelMode')); 
        end

        % Set all axes limit and tick modes to manual, so the limits and ticks can't change
        % Fix Matlab R2014b bug (issue #34): plot markers are not displayed when ZLimMode='manual'
        set(Hlims, 'XLimMode', 'manual', 'YLimMode', 'manual');
        set_tick_mode(Hlims, 'X');
        set_tick_mode(Hlims, 'Y');
        if ~using_hg2(fig)
            set(Hlims,'ZLimMode', 'manual');
            set_tick_mode(Hlims, 'Z');
        end
    catch
        % ignore - fix issue #4 (using HG2 on R2014a and earlier)
    end

    % Fix issue #21 (bold TeX axes labels/titles in R2014b when exporting to EPS/PDF)
    try
        if using_hg2(fig) && isvector(options)
            % Set the FontWeight of axes labels/titles to 'normal'
            % Fix issue #69: set non-bold font only if the string contains symbols (\beta etc.)
            texLabels = findall(fig, 'type','text', 'FontWeight','bold');
            symbolIdx = ~cellfun('isempty',strfind({texLabels.String},'\'));
            set(texLabels(symbolIdx), 'FontWeight','normal');
        end
    catch
        % ignore
    end

    % Fix issue #42: non-normalized annotations on HG1 (internal Matlab bug)
    annotationHandles = [];
    try
        if ~using_hg2(fig)
            annotationHandles = findall(fig,'Type','hggroup','-and','-property','Units','-and','-not','Units','norm');
            try  % suggested by Jesús Pestana Puerta (jespestana) 30/9/2015
                originalUnits = get(annotationHandles,'Units');
                set(annotationHandles,'Units','norm');
            catch
            end
        end
    catch
        % should never happen, but ignore in any case - issue #50
    end

    % Fix issue #46: Ghostscript crash if figure units <> pixels
    oldFigUnits = get(fig,'Units');
    set(fig,'Units','pixels');

    % Set to print exactly what is there
    set(fig, 'InvertHardcopy', 'off');
    % Set the renderer
    switch options.renderer
        case 1
            renderer = '-opengl';
        case 2
            renderer = '-zbuffer';
        case 3
            renderer = '-painters';
        otherwise
            renderer = '-opengl'; % Default for bitmaps
    end

    % Handle transparent patches
    hasTransparency = ~isempty(findall(fig,'-property','FaceAlpha','-and','-not','FaceAlpha',1));
    hasPatches      = ~isempty(findall(fig,'type','patch'));
    if hasTransparency
        % Alert if trying to export transparent patches/areas to non-PNG outputs (issue #108)
        msg = 'export_fig currently supports transparent patches/areas only in PNG output. ';
        if options.pdf
            warning('export_fig:transparency', '%s\nTo export transparent patches/areas to PDF, use the print command:\n print(gcf, ''-dpdf'', ''%s.pdf'');', msg, options.name);
        elseif ~options.png
            warning('export_fig:transparency', '%s\nTo export the transparency correctly, try using the ScreenCapture utility on the Matlab File Exchange: http://bit.ly/1QFrBip', msg);
        end
    end

    try
        % Do the bitmap formats first
        if isbitmap(options)
            if abs(options.bb_padding) > 1
                displaySuggestedWorkarounds = false;
                error('For bitmap output (png,jpg,tif,bmp) the padding value (-p) must be between -1<p<1')
            end
            % Get the background colour
            if options.transparent && (options.png || options.alpha)
                % Get out an alpha channel
                % MATLAB "feature": black colorbar axes can change to white and vice versa!
                hCB = findall(fig, 'Type','axes', 'Tag','Colorbar');
                if isempty(hCB)
                    yCol = [];
                    xCol = [];
                else
                    yCol = get(hCB, 'YColor');
                    xCol = get(hCB, 'XColor');
                    if iscell(yCol)
                        yCol = cell2mat(yCol);
                        xCol = cell2mat(xCol);
                    end
                    yCol = sum(yCol, 2);
                    xCol = sum(xCol, 2);
                end
                % MATLAB "feature": apparently figure size can change when changing
                % colour in -nodisplay mode
                pos = get(fig, 'Position');
                % Set the background colour to black, and set size in case it was
                % changed internally
                tcol = get(fig, 'Color');
                set(fig, 'Color', 'k', 'Position', pos);
                % Correct the colorbar axes colours
                set(hCB(yCol==0), 'YColor', [0 0 0]);
                set(hCB(xCol==0), 'XColor', [0 0 0]);

                % The following code might cause out-of-memory errors
                try
                    % Print large version to array
                    B = print2array(fig, magnify, renderer);
                    % Downscale the image
                    B = downsize(single(B), options.aa_factor);
                catch
                    % This is more conservative in memory, but kills transparency (issue #58)
                    B = single(print2array(fig, magnify/options.aa_factor, renderer));
                end

                % Set background to white (and set size)
                set(fig, 'Color', 'w', 'Position', pos);
                % Correct the colorbar axes colours
                set(hCB(yCol==3), 'YColor', [1 1 1]);
                set(hCB(xCol==3), 'XColor', [1 1 1]);

                % The following code might cause out-of-memory errors
                try
                    % Print large version to array
                    A = print2array(fig, magnify, renderer);
                    % Downscale the image
                    A = downsize(single(A), options.aa_factor);
                catch
                    % This is more conservative in memory, but kills transparency (issue #58)
                    A = single(print2array(fig, magnify/options.aa_factor, renderer));
                end

                % Set the background colour (and size) back to normal
                set(fig, 'Color', tcol, 'Position', pos);
                % Compute the alpha map
                alpha = round(sum(B - A, 3)) / (255 * 3) + 1;
                A = alpha;
                A(A==0) = 1;
                A = B ./ A(:,:,[1 1 1]);
                clear B
                % Convert to greyscale
                if options.colourspace == 2
                    A = rgb2grey(A);
                end
                A = uint8(A);
                % Crop the background
                if options.crop
                    %[alpha, v] = crop_borders(alpha, 0, 1, options.crop_amounts);
                    %A = A(v(1):v(2),v(3):v(4),:);
                    [alpha, vA, vB] = crop_borders(alpha, 0, options.bb_padding, options.crop_amounts);
                    if ~any(isnan(vB)) % positive padding
                        B = repmat(uint8(zeros(1,1,size(A,3))),size(alpha));
                        B(vB(1):vB(2), vB(3):vB(4), :) = A(vA(1):vA(2), vA(3):vA(4), :); % ADDED BY OH
                        A = B;
                    else  % negative padding
                        A = A(vA(1):vA(2), vA(3):vA(4), :);
                    end
                end
                if options.png
                    % Compute the resolution
                    res = options.magnify * get(0, 'ScreenPixelsPerInch') / 25.4e-3;
                    % Save the png
                    imwrite(A, [options.name '.png'], 'Alpha', double(alpha), 'ResolutionUnit', 'meter', 'XResolution', res, 'YResolution', res);
                    % Clear the png bit
                    options.png = false;
                end
                % Return only one channel for greyscale
                if isbitmap(options)
                    A = check_greyscale(A);
                end
                if options.alpha
                    % Store the image
                    imageData = A;
                    % Clear the alpha bit
                    options.alpha = false;
                end
                % Get the non-alpha image
                if isbitmap(options)
                    alph = alpha(:,:,ones(1, size(A, 3)));
                    A = uint8(single(A) .* alph + 255 * (1 - alph));
                    clear alph
                end
                if options.im
                    % Store the new image
                    imageData = A;
                end
            else
                % Print large version to array
                if options.transparent
                    % MATLAB "feature": apparently figure size can change when changing
                    % colour in -nodisplay mode
                    pos = get(fig, 'Position');
                    tcol = get(fig, 'Color');
                    set(fig, 'Color', 'w', 'Position', pos);
                    A = print2array(fig, magnify, renderer);
                    set(fig, 'Color', tcol, 'Position', pos);
                    tcol = 255;
                else
                    [A, tcol] = print2array(fig, magnify, renderer);
                end
                % Crop the background
                if options.crop
                    A = crop_borders(A, tcol, options.bb_padding, options.crop_amounts);
                end
                % Downscale the image
                A = downsize(A, options.aa_factor);
                if options.colourspace == 2
                    % Convert to greyscale
                    A = rgb2grey(A);
                else
                    % Return only one channel for greyscale
                    A = check_greyscale(A);
                end
                % Outputs
                if options.im
                    imageData = A;
                end
                if options.alpha
                    imageData = A;
                    alpha = zeros(size(A, 1), size(A, 2), 'single');
                end
            end
            % Save the images
            if options.png
                res = options.magnify * get(0, 'ScreenPixelsPerInch') / 25.4e-3;
                imwrite(A, [options.name '.png'], 'ResolutionUnit', 'meter', 'XResolution', res, 'YResolution', res);
            end
            if options.bmp
                imwrite(A, [options.name '.bmp']);
            end
            % Save jpeg with given quality
            if options.jpg
                quality = options.quality;
                if isempty(quality)
                    quality = 95;
                end
                if quality > 100
                    imwrite(A, [options.name '.jpg'], 'Mode', 'lossless');
                else
                    imwrite(A, [options.name '.jpg'], 'Quality', quality);
                end
            end
            % Save tif images in cmyk if wanted (and possible)
            if options.tif
                if options.colourspace == 1 && size(A, 3) == 3
                    A = double(255 - A);
                    K = min(A, [], 3);
                    K_ = 255 ./ max(255 - K, 1);
                    C = (A(:,:,1) - K) .* K_;
                    M = (A(:,:,2) - K) .* K_;
                    Y = (A(:,:,3) - K) .* K_;
                    A = uint8(cat(3, C, M, Y, K));
                    clear C M Y K K_
                end
                append_mode = {'overwrite', 'append'};
                imwrite(A, [options.name '.tif'], 'Resolution', options.magnify*get(0, 'ScreenPixelsPerInch'), 'WriteMode', append_mode{options.append+1});
            end
        end

        % Now do the vector formats
        if isvector(options)
            % Set the default renderer to painters
            if ~options.renderer
                if hasTransparency || hasPatches
                    % This is *MUCH* slower, but more accurate for patches and transparent annotations (issue #39)
                    renderer = '-opengl';
                else
                    renderer = '-painters';
                end
            end
            options.rendererStr = renderer;  % fix for issue #112
            % Generate some filenames
            tmp_nam = [tempname '.eps'];
            try
                % Ensure that the temp dir is writable (Javier Paredes 30/1/15)
                fid = fopen(tmp_nam,'w');
                fwrite(fid,1);
                fclose(fid);
                delete(tmp_nam);
                isTempDirOk = true;
            catch
                % Temp dir is not writable, so use the user-specified folder
                [dummy,fname,fext] = fileparts(tmp_nam); %#ok<ASGLU>
                fpath = fileparts(options.name);
                tmp_nam = fullfile(fpath,[fname fext]);
                isTempDirOk = false;
            end
            if isTempDirOk
                pdf_nam_tmp = [tempname '.pdf'];
            else
                pdf_nam_tmp = fullfile(fpath,[fname '.pdf']);
            end
            if options.pdf
                pdf_nam = [options.name '.pdf'];
                try copyfile(pdf_nam, pdf_nam_tmp, 'f'); catch, end  % fix for issue #65
            else
                pdf_nam = pdf_nam_tmp;
            end
            % Generate the options for print
            p2eArgs = {renderer, sprintf('-r%d', options.resolution)};
            if options.colourspace == 1  % CMYK
                % Issue #33: due to internal bugs in Matlab's print() function, we can't use its -cmyk option
                %p2eArgs{end+1} = '-cmyk';
            end
            if ~options.crop
                % Issue #56: due to internal bugs in Matlab's print() function, we can't use its internal cropping mechanism,
                % therefore we always use '-loose' (in print2eps.m) and do our own cropping (in crop_borders)
                %p2eArgs{end+1} = '-loose';
            end
            if any(strcmpi(varargin,'-depsc'))
                % Issue #45: lines in image subplots are exported in invalid color.
                % The workaround is to use the -depsc parameter instead of the default -depsc2
                p2eArgs{end+1} = '-depsc';
            end
            try
                % Generate an eps
                print2eps(tmp_nam, fig, options, p2eArgs{:});
                % Remove the background, if desired
                if options.transparent && ~isequal(get(fig, 'Color'), 'none')
                    eps_remove_background(tmp_nam, 1 + using_hg2(fig));
                end
                % Fix colorspace to CMYK, if requested (workaround for issue #33)
                if options.colourspace == 1  % CMYK
                    % Issue #33: due to internal bugs in Matlab's print() function, we can't use its -cmyk option
                    change_rgb_to_cmyk(tmp_nam);
                end
                % Add a bookmark to the PDF if desired
                if options.bookmark
                    fig_nam = get(fig, 'Name');
                    if isempty(fig_nam)
                        warning('export_fig:EmptyBookmark', 'Bookmark requested for figure with no name. Bookmark will be empty.');
                    end
                    add_bookmark(tmp_nam, fig_nam);
                end
                % Generate a pdf
                eps2pdf(tmp_nam, pdf_nam_tmp, 1, options.append, options.colourspace==2, options.quality, options.gs_options);
                % Ghostscript croaks on % chars in the output PDF file, so use tempname and then rename the file
                try movefile(pdf_nam_tmp, pdf_nam, 'f'); catch, end
            catch ex
                % Delete the eps
                delete(tmp_nam);
                rethrow(ex);
            end
            % Delete the eps
            delete(tmp_nam);
            if options.eps
                try
                    % Generate an eps from the pdf
                    % since pdftops can't handle relative paths (e.g., '..\'), use a temp file
                    eps_nam_tmp = strrep(pdf_nam_tmp,'.pdf','.eps');
                    pdf2eps(pdf_nam, eps_nam_tmp);
                    movefile(eps_nam_tmp,  [options.name '.eps'], 'f');
                catch ex
                    if ~options.pdf
                        % Delete the pdf
                        delete(pdf_nam);
                    end
                    try delete(eps_nam_tmp); catch, end
                    rethrow(ex);
                end
                if ~options.pdf
                    % Delete the pdf
                    delete(pdf_nam);
                end
            end
        end

        % Revert the figure or close it (if requested)
        if cls || options.closeFig
            % Close the created figure
            close(fig);
        else
            % Reset the hardcopy mode
            set(fig, 'InvertHardcopy', old_mode);
            % Reset the axes limit and tick modes
            for a = 1:numel(Hlims)
                try
                    set(Hlims(a), 'XLimMode', Xlims{a}, 'YLimMode', Ylims{a}, 'ZLimMode', Zlims{a},... 
                                  'XTickMode', Xtick{a}, 'YTickMode', Ytick{a}, 'ZTickMode', Ztick{a},...
                                  'XTickLabelMode', Xlabel{a}, 'YTickLabelMode', Ylabel{a}, 'ZTickLabelMode', Zlabel{a}); 
                catch
                    % ignore - fix issue #4 (using HG2 on R2014a and earlier)
                end
            end
            % Revert the tex-labels font weights
            try set(texLabels, 'FontWeight','bold'); catch, end
            % Revert annotation units
            for handleIdx = 1 : numel(annotationHandles)
                try
                    oldUnits = originalUnits{handleIdx};
                catch
                    oldUnits = originalUnits;
                end
                try set(annotationHandles(handleIdx),'Units',oldUnits); catch, end
            end
            % Revert figure units
            set(fig,'Units',oldFigUnits);
        end

        % Output to clipboard (if requested)
        if options.clipboard
            % Delete the output file if unchanged from the default name ('export_fig_out.png')
            if strcmpi(options.name,'export_fig_out')
                try
                    fileInfo = dir('export_fig_out.png');
                    if ~isempty(fileInfo)
                        timediff = now - fileInfo.datenum;
                        ONE_SEC = 1/24/60/60;
                        if timediff < ONE_SEC
                            delete('export_fig_out.png');
                        end
                    end
                catch
                    % never mind...
                end
            end

            % Save the image in the system clipboard
            % credit: Jiro Doke's IMCLIPBOARD: http://www.mathworks.com/matlabcentral/fileexchange/28708-imclipboard
            try
                error(javachk('awt', 'export_fig -clipboard output'));
            catch
                warning('export_fig -clipboard output failed: requires Java to work');
                return;
            end
            try
                % Import necessary Java classes
                import java.awt.Toolkit
                import java.awt.image.BufferedImage
                import java.awt.datatransfer.DataFlavor

                % Get System Clipboard object (java.awt.Toolkit)
                cb = Toolkit.getDefaultToolkit.getSystemClipboard();

                % Add java class (ImageSelection) to the path
                if ~exist('ImageSelection', 'class')
                    javaaddpath(fileparts(which(mfilename)), '-end');
                end

                % Get image size
                ht = size(imageData, 1);
                wd = size(imageData, 2);

                % Convert to Blue-Green-Red format
                try
                    imageData2 = imageData(:, :, [3 2 1]);
                catch
                    % Probably gray-scaled image (2D, without the 3rd [RGB] dimension)
                    imageData2 = imageData(:, :, [1 1 1]);
                end

                % Convert to 3xWxH format
                imageData2 = permute(imageData2, [3, 2, 1]);

                % Append Alpha data (unused - transparency is not supported in clipboard copy)
                alphaData2 = uint8(permute(255*alpha,[3,2,1])); %=255*ones(1,wd,ht,'uint8')
                imageData2 = cat(1, imageData2, alphaData2);

                % Create image buffer
                imBuffer = BufferedImage(wd, ht, BufferedImage.TYPE_INT_RGB);
                imBuffer.setRGB(0, 0, wd, ht, typecast(imageData2(:), 'int32'), 0, wd);

                % Create ImageSelection object from the image buffer
                imSelection = ImageSelection(imBuffer);

                % Set clipboard content to the image
                cb.setContents(imSelection, []);
            catch
                warning('export_fig -clipboard output failed: %s', lasterr); %#ok<LERR>
            end
        end

        % Don't output the data to console unless requested
        if ~nargout
            clear imageData alpha
        end
    catch err
        % Display possible workarounds before the error message
        if displaySuggestedWorkarounds && ~strcmpi(err.message,'export_fig error')
            if ~hadError,  fprintf(2, 'export_fig error. ');  end
            fprintf(2, 'Please ensure:\n');
            fprintf(2, '  that you are using the <a href="https://github.com/altmany/export_fig/archive/master.zip">latest version</a> of export_fig\n');
            if ismac
                fprintf(2, '  and that you have <a href="http://pages.uoregon.edu/koch">Ghostscript</a> installed\n');
            else
                fprintf(2, '  and that you have <a href="http://www.ghostscript.com">Ghostscript</a> installed\n');
            end
            try
                if options.eps
                    fprintf(2, '  and that you have <a href="http://www.foolabs.com/xpdf">pdftops</a> installed\n');
                end
            catch
                % ignore - probably an error in parse_args
            end
            fprintf(2, '  and that you do not have <a href="matlab:which export_fig -all">multiple versions</a> of export_fig installed by mistake\n');
            fprintf(2, '  and that you did not made a mistake in the <a href="matlab:help export_fig">expected input arguments</a>\n');
            fprintf(2, '\nIf the problem persists, then please <a href="https://github.com/altmany/export_fig/issues">report a new issue</a>.\n\n');
        end
        rethrow(err)
    end
end

function [fig, options] = parse_args(nout, fig, varargin)
    % Parse the input arguments
    % Set the defaults
    options = struct(...
        'name', 'export_fig_out', ...
        'crop', true, ...
        'crop_amounts', nan(1,4), ...
        'transparent', false, ...
        'renderer', 0, ... % 0: default, 1: OpenGL, 2: ZBuffer, 3: Painters
        'pdf', false, ...
        'eps', false, ...
        'png', false, ...
        'tif', false, ...
        'jpg', false, ...
        'bmp', false, ...
        'clipboard', false, ...
        'colourspace', 0, ... % 0: RGB/gray, 1: CMYK, 2: gray
        'append', false, ...
        'im',    nout == 1, ...
        'alpha', nout == 2, ...
        'aa_factor', 0, ...
        'bb_padding', 0, ...
        'magnify', [], ...
        'resolution', [], ...
        'bookmark', false, ...
        'closeFig', false, ...
        'quality', [], ...
        'update', false, ...
        'fontswap', true, ...
        'gs_options', {{}});
    native = false; % Set resolution to native of an image

    % Go through the other arguments
    skipNext = false;
    for a = 1:nargin-2
        if skipNext
            skipNext = false;
            continue;
        end
        if all(ishandle(varargin{a}))
            fig = varargin{a};
        elseif ischar(varargin{a}) && ~isempty(varargin{a})
            if varargin{a}(1) == '-'
                switch lower(varargin{a}(2:end))
                    case 'nocrop'
                        options.crop = false;
                        options.crop_amounts = [0,0,0,0];
                    case {'trans', 'transparent'}
                        options.transparent = true;
                    case 'opengl'
                        options.renderer = 1;
                    case 'zbuffer'
                        options.renderer = 2;
                    case 'painters'
                        options.renderer = 3;
                    case 'pdf'
                        options.pdf = true;
                    case 'eps'
                        options.eps = true;
                    case 'png'
                        options.png = true;
                    case {'tif', 'tiff'}
                        options.tif = true;
                    case {'jpg', 'jpeg'}
                        options.jpg = true;
                    case 'bmp'
                        options.bmp = true;
                    case 'rgb'
                        options.colourspace = 0;
                    case 'cmyk'
                        options.colourspace = 1;
                    case {'gray', 'grey'}
                        options.colourspace = 2;
                    case {'a1', 'a2', 'a3', 'a4'}
                        options.aa_factor = str2double(varargin{a}(3));
                    case 'append'
                        options.append = true;
                    case 'bookmark'
                        options.bookmark = true;
                    case 'native'
                        native = true;
                    case 'clipboard'
                        options.clipboard = true;
                        options.im = true;
                        options.alpha = true;
                    case 'svg'
                        msg = ['SVG output is not supported by export_fig. Use one of the following alternatives:\n' ...
                               '  1. saveas(gcf,''filename.svg'')\n' ...
                               '  2. plot2svg utility: http://github.com/jschwizer99/plot2svg\n' ...
                               '  3. export_fig to EPS/PDF, then convert to SVG using generic (non-Matlab) tools\n'];
                        error(sprintf(msg)); %#ok<SPERR>
                    case 'update'
                        % Download the latest version of export_fig into the export_fig folder
                        try
                            zipFileName = 'https://github.com/altmany/export_fig/archive/master.zip';
                            folderName = fileparts(which(mfilename('fullpath')));
                            targetFileName = fullfile(folderName, datestr(now,'yyyy-mm-dd.zip'));
                            urlwrite(zipFileName,targetFileName);
                        catch
                            error('Could not download %s into %s\n',zipFileName,targetFileName);
                        end

                        % Unzip the downloaded zip file in the export_fig folder
                        try
                            unzip(targetFileName,folderName);
                        catch
                            error('Could not unzip %s\n',targetFileName);
                        end
                    case 'nofontswap'
                        options.fontswap = false;
                    otherwise
                        try
                            wasError = false;
                            if strcmpi(varargin{a}(1:2),'-d')
                                varargin{a}(2) = 'd';  % ensure lowercase 'd'
                                options.gs_options{end+1} = varargin{a};
                            elseif strcmpi(varargin{a}(1:2),'-c')
                                if numel(varargin{a})==2
                                    skipNext = true;
                                    vals = str2num(varargin{a+1}); %#ok<ST2NM>
                                else
                                    vals = str2num(varargin{a}(3:end)); %#ok<ST2NM>
                                end
                                if numel(vals)~=4
                                    wasError = true;
                                    error('option -c cannot be parsed: must be a 4-element numeric vector');
                                end
                                options.crop_amounts = vals;
                                options.crop = true;
                            else  % scalar parameter value
                                val = str2double(regexp(varargin{a}, '(?<=-(m|M|r|R|q|Q|p|P))-?\d*.?\d+', 'match'));
                                if isempty(val) || isnan(val)
                                    % Issue #51: improved processing of input args (accept space between param name & value)
                                    val = str2double(varargin{a+1});
                                    if isscalar(val) && ~isnan(val)
                                        skipNext = true;
                                    end
                                end
                                if ~isscalar(val) || isnan(val)
                                    wasError = true;
                                    error('option %s is not recognised or cannot be parsed', varargin{a});
                                end
                                switch lower(varargin{a}(2))
                                    case 'm'
                                        % Magnification may never be negative
                                        if val <= 0
                                            wasError = true;
                                            error('Bad magnification value: %g (must be positive)', val);
                                        end
                                        options.magnify = val;
                                    case 'r'
                                        options.resolution = val;
                                    case 'q'
                                        options.quality = max(val, 0);
                                    case 'p'
                                        options.bb_padding = val;
                                end
                            end
                        catch err
                            % We might have reached here by raising an intentional error
                            if wasError  % intentional raise
                                rethrow(err)
                            else  % unintentional
                                error(['Unrecognized export_fig input option: ''' varargin{a} '''']);
                            end
                        end
                end
            else
                [p, options.name, ext] = fileparts(varargin{a});
                if ~isempty(p)
                    options.name = [p filesep options.name];
                end
                switch lower(ext)
                    case {'.tif', '.tiff'}
                        options.tif = true;
                    case {'.jpg', '.jpeg'}
                        options.jpg = true;
                    case '.png'
                        options.png = true;
                    case '.bmp'
                        options.bmp = true;
                    case '.eps'
                        options.eps = true;
                    case '.pdf'
                        options.pdf = true;
                    case '.fig'
                        % If no open figure, then load the specified .fig file and continue
                        if isempty(fig)
                            fig = openfig(varargin{a},'invisible');
                            varargin{a} = fig;
                            options.closeFig = true;
                        else
                            % save the current figure as the specified .fig file and exit
                            saveas(fig(1),varargin{a});
                            fig = -1;
                            return
                        end
                    case '.svg'
                        msg = ['SVG output is not supported by export_fig. Use one of the following alternatives:\n' ...
                               '  1. saveas(gcf,''filename.svg'')\n' ...
                               '  2. plot2svg utility: http://github.com/jschwizer99/plot2svg\n' ...
                               '  3. export_fig to EPS/PDF, then convert to SVG using generic (non-Matlab) tools\n'];
                        error(sprintf(msg)); %#ok<SPERR>
                    otherwise
                        options.name = varargin{a};
                end
            end
        end
    end

    % Quick bail-out if no figure found
    if isempty(fig),  return;  end

    % Do border padding with repsect to a cropped image
    if options.bb_padding
        options.crop = true;
    end

    % Set default anti-aliasing now we know the renderer
    if options.aa_factor == 0
        try isAA = strcmp(get(ancestor(fig, 'figure'), 'GraphicsSmoothing'), 'on'); catch, isAA = false; end
        options.aa_factor = 1 + 2 * (~(using_hg2(fig) && isAA) | (options.renderer == 3));
    end

    % Convert user dir '~' to full path
    if numel(options.name) > 2 && options.name(1) == '~' && (options.name(2) == '/' || options.name(2) == '\')
        options.name = fullfile(char(java.lang.System.getProperty('user.home')), options.name(2:end));
    end

    % Compute the magnification and resolution
    if isempty(options.magnify)
        if isempty(options.resolution)
            options.magnify = 1;
            options.resolution = 864;
        else
            options.magnify = options.resolution ./ get(0, 'ScreenPixelsPerInch');
        end
    elseif isempty(options.resolution)
        options.resolution = 864;
    end

    % Set the default format
    if ~isvector(options) && ~isbitmap(options)
        options.png = true;
    end

    % Check whether transparent background is wanted (old way)
    if isequal(get(ancestor(fig(1), 'figure'), 'Color'), 'none')
        options.transparent = true;
    end

    % If requested, set the resolution to the native vertical resolution of the
    % first suitable image found
    if native && isbitmap(options)
        % Find a suitable image
        list = findall(fig, 'Type','image', 'Tag','export_fig_native');
        if isempty(list)
            list = findall(fig, 'Type','image', 'Visible','on');
        end
        for hIm = list(:)'
            % Check height is >= 2
            height = size(get(hIm, 'CData'), 1);
            if height < 2
                continue
            end
            % Account for the image filling only part of the axes, or vice
            % versa
            yl = get(hIm, 'YData');
            if isscalar(yl)
                yl = [yl(1)-0.5 yl(1)+height+0.5];
            else
                if ~diff(yl)
                    continue
                end
                yl = yl + [-0.5 0.5] * (diff(yl) / (height - 1));
            end
            hAx = get(hIm, 'Parent');
            yl2 = get(hAx, 'YLim');
            % Find the pixel height of the axes
            oldUnits = get(hAx, 'Units');
            set(hAx, 'Units', 'pixels');
            pos = get(hAx, 'Position');
            set(hAx, 'Units', oldUnits);
            if ~pos(4)
                continue
            end
            % Found a suitable image
            % Account for stretch-to-fill being disabled
            pbar = get(hAx, 'PlotBoxAspectRatio');
            pos = min(pos(4), pbar(2)*pos(3)/pbar(1));
            % Set the magnification to give native resolution
            options.magnify = abs((height * diff(yl2)) / (pos * diff(yl)));  % magnification must never be negative: issue #103
            break
        end
    end
end

function A = downsize(A, factor)
    % Downsample an image
    if factor == 1
        % Nothing to do
        return
    end
    try
        % Faster, but requires image processing toolbox
        A = imresize(A, 1/factor, 'bilinear');
    catch
        % No image processing toolbox - resize manually
        % Lowpass filter - use Gaussian as is separable, so faster
        % Compute the 1d Gaussian filter
        filt = (-factor-1:factor+1) / (factor * 0.6);
        filt = exp(-filt .* filt);
        % Normalize the filter
        filt = single(filt / sum(filt));
        % Filter the image
        padding = floor(numel(filt) / 2);
        for a = 1:size(A, 3)
            A(:,:,a) = conv2(filt, filt', single(A([ones(1, padding) 1:end repmat(end, 1, padding)],[ones(1, padding) 1:end repmat(end, 1, padding)],a)), 'valid');
        end
        % Subsample
        A = A(1+floor(mod(end-1, factor)/2):factor:end,1+floor(mod(end-1, factor)/2):factor:end,:);
    end
end

function A = rgb2grey(A)
    A = cast(reshape(reshape(single(A), [], 3) * single([0.299; 0.587; 0.114]), size(A, 1), size(A, 2)), class(A)); %#ok<ZEROLIKE>
end

function A = check_greyscale(A)
    % Check if the image is greyscale
    if size(A, 3) == 3 && ...
            all(reshape(A(:,:,1) == A(:,:,2), [], 1)) && ...
            all(reshape(A(:,:,2) == A(:,:,3), [], 1))
        A = A(:,:,1); % Save only one channel for 8-bit output
    end
end

function eps_remove_background(fname, count)
    % Remove the background of an eps file
    % Open the file
    fh = fopen(fname, 'r+');
    if fh == -1
        error('Not able to open file %s.', fname);
    end
    % Read the file line by line
    while count
        % Get the next line
        l = fgets(fh);
        if isequal(l, -1)
            break; % Quit, no rectangle found
        end
        % Check if the line contains the background rectangle
        if isequal(regexp(l, ' *0 +0 +\d+ +\d+ +r[fe] *[\n\r]+', 'start'), 1)
            % Set the line to whitespace and quit
            l(1:regexp(l, '[\n\r]', 'start', 'once')-1) = ' ';
            fseek(fh, -numel(l), 0);
            fprintf(fh, l);
            % Reduce the count
            count = count - 1;
        end
    end
    % Close the file
    fclose(fh);
end

function b = isvector(options)
    b = options.pdf || options.eps;
end

function b = isbitmap(options)
    b = options.png || options.tif || options.jpg || options.bmp || options.im || options.alpha;
end

% Helper function
function A = make_cell(A)
    if ~iscell(A)
        A = {A};
    end
end

function add_bookmark(fname, bookmark_text)
    % Adds a bookmark to the temporary EPS file after %%EndPageSetup
    % Read in the file
    fh = fopen(fname, 'r');
    if fh == -1
        error('File %s not found.', fname);
    end
    try
        fstrm = fread(fh, '*char')';
    catch ex
        fclose(fh);
        rethrow(ex);
    end
    fclose(fh);

    % Include standard pdfmark prolog to maximize compatibility
    fstrm = strrep(fstrm, '%%BeginProlog', sprintf('%%%%BeginProlog\n/pdfmark where {pop} {userdict /pdfmark /cleartomark load put} ifelse'));
    % Add page bookmark
    fstrm = strrep(fstrm, '%%EndPageSetup', sprintf('%%%%EndPageSetup\n[ /Title (%s) /OUT pdfmark',bookmark_text));

    % Write out the updated file
    fh = fopen(fname, 'w');
    if fh == -1
        error('Unable to open %s for writing.', fname);
    end
    try
        fwrite(fh, fstrm, 'char*1');
    catch ex
        fclose(fh);
        rethrow(ex);
    end
    fclose(fh);
end

function set_tick_mode(Hlims, ax)
    % Set the tick mode of linear axes to manual
    % Leave log axes alone as these are tricky
    M = get(Hlims, [ax 'Scale']);
    if ~iscell(M)
        M = {M};
    end
    M = cellfun(@(c) strcmp(c, 'linear'), M);
    set(Hlims(M), [ax 'TickMode'], 'manual');
    %set(Hlims(M), [ax 'TickLabelMode'], 'manual');  % this hides exponent label in HG2!
end

function change_rgb_to_cmyk(fname)  % convert RGB => CMYK within an EPS file
    % Do post-processing on the eps file
    try
        % Read the EPS file into memory
        fstrm = read_write_entire_textfile(fname);

        % Replace all gray-scale colors
        fstrm = regexprep(fstrm, '\n([\d.]+) +GC\n', '\n0 0 0 ${num2str(1-str2num($1))} CC\n');
        
        % Replace all RGB colors
        fstrm = regexprep(fstrm, '\n[0.]+ +[0.]+ +[0.]+ +RC\n', '\n0 0 0 1 CC\n');  % pure black
        fstrm = regexprep(fstrm, '\n([\d.]+) +([\d.]+) +([\d.]+) +RC\n', '\n${sprintf(''%.4g '',[1-[str2num($1),str2num($2),str2num($3)]/max([str2num($1),str2num($2),str2num($3)]),1-max([str2num($1),str2num($2),str2num($3)])])} CC\n');

        % Overwrite the file with the modified contents
        read_write_entire_textfile(fname, fstrm);
    catch
        % never mind - leave as is...
    end
end


==> FIG/POINTS/export_fig/fix_lines.m <==
%FIX_LINES  Improves the line style of eps files generated by print
%
% Examples:
%   fix_lines fname
%   fix_lines fname fname2
%   fstrm_out = fixlines(fstrm_in)
%
% This function improves the style of lines in eps files generated by
% MATLAB's print function, making them more similar to those seen on
% screen. Grid lines are also changed from a dashed style to a dotted
% style, for greater differentiation from dashed lines.
% 
% The function also places embedded fonts after the postscript header, in
% versions of MATLAB which place the fonts first (R2006b and earlier), in
% order to allow programs such as Ghostscript to find the bounding box
% information.
%
%IN:
%   fname - Name or path of source eps file.
%   fname2 - Name or path of destination eps file. Default: same as fname.
%   fstrm_in - File contents of a MATLAB-generated eps file.
%
%OUT:
%   fstrm_out - Contents of the eps file with line styles fixed.

% Copyright: (C) Oliver Woodford, 2008-2014

% The idea of editing the EPS file to change line styles comes from Jiro
% Doke's FIXPSLINESTYLE (fex id: 17928)
% The idea of changing dash length with line width came from comments on
% fex id: 5743, but the implementation is mine :)

% Thank you to Sylvain Favrot for bringing the embedded font/bounding box
% interaction in older versions of MATLAB to my attention.
% Thank you to D Ko for bringing an error with eps files with tiff previews
% to my attention.
% Thank you to Laurence K for suggesting the check to see if the file was
% opened.

% 01/03/15: Issue #20: warn users if using this function in HG2 (R2014b+)
% 27/03/15: Fixed out of memory issue with enormous EPS files (generated by print() with OpenGL renderer), related to issue #39

function fstrm = fix_lines(fstrm, fname2)

% Issue #20: warn users if using this function in HG2 (R2014b+)
if using_hg2
    warning('export_fig:hg2','The fix_lines function should not be used in this Matlab version.');
end
    
if nargout == 0 || nargin > 1
    if nargin < 2
        % Overwrite the input file
        fname2 = fstrm;
    end
    % Read in the file
    fstrm = read_write_entire_textfile(fstrm);
end

% Move any embedded fonts after the postscript header
if strcmp(fstrm(1:15), '%!PS-AdobeFont-')
    % Find the start and end of the header
    ind = regexp(fstrm, '[\n\r]%!PS-Adobe-');
    [ind2, ind2] = regexp(fstrm, '[\n\r]%%EndComments[\n\r]+');
    % Put the header first
    if ~isempty(ind) && ~isempty(ind2) && ind(1) < ind2(1)
        fstrm = fstrm([ind(1)+1:ind2(1) 1:ind(1) ind2(1)+1:end]);
    end
end

% Make sure all line width commands come before the line style definitions,
% so that dash lengths can be based on the correct widths
% Find all line style sections
ind = [regexp(fstrm, '[\n\r]SO[\n\r]'),... % This needs to be here even though it doesn't have dots/dashes!
       regexp(fstrm, '[\n\r]DO[\n\r]'),...
       regexp(fstrm, '[\n\r]DA[\n\r]'),...
       regexp(fstrm, '[\n\r]DD[\n\r]')];
ind = sort(ind);
% Find line width commands
[ind2, ind3] = regexp(fstrm, '[\n\r]\d* w[\n\r]');
% Go through each line style section and swap with any line width commands
% near by
b = 1;
m = numel(ind);
n = numel(ind2);
for a = 1:m
    % Go forwards width commands until we pass the current line style
    while b <= n && ind2(b) < ind(a)
        b = b + 1;
    end
    if b > n
        % No more width commands
        break;
    end
    % Check we haven't gone past another line style (including SO!)
    if a < m && ind2(b) > ind(a+1)
        continue;
    end
    % Are the commands close enough to be confident we can swap them?
    if (ind2(b) - ind(a)) > 8
        continue;
    end
    % Move the line style command below the line width command
    fstrm(ind(a)+1:ind3(b)) = [fstrm(ind(a)+4:ind3(b)) fstrm(ind(a)+1:ind(a)+3)];
    b = b + 1;
end

% Find any grid line definitions and change to GR format
% Find the DO sections again as they may have moved
ind = int32(regexp(fstrm, '[\n\r]DO[\n\r]'));
if ~isempty(ind)
    % Find all occurrences of what are believed to be axes and grid lines
    ind2 = int32(regexp(fstrm, '[\n\r] *\d* *\d* *mt *\d* *\d* *L[\n\r]'));
    if ~isempty(ind2)
        % Now see which DO sections come just before axes and grid lines
        ind2 = repmat(ind2', [1 numel(ind)]) - repmat(ind, [numel(ind2) 1]);
        ind2 = any(ind2 > 0 & ind2 < 12); % 12 chars seems about right
        ind = ind(ind2);
        % Change any regions we believe to be grid lines to GR
        fstrm(ind+1) = 'G';
        fstrm(ind+2) = 'R';
    end
end

% Define the new styles, including the new GR format
% Dot and dash lengths have two parts: a constant amount plus a line width
% variable amount. The constant amount comes after dpi2point, and the
% variable amount comes after currentlinewidth. If you want to change
% dot/dash lengths for a one particular line style only, edit the numbers
% in the /DO (dotted lines), /DA (dashed lines), /DD (dot dash lines) and
% /GR (grid lines) lines for the style you want to change.
new_style = {'/dom { dpi2point 1 currentlinewidth 0.08 mul add mul mul } bdef',... % Dot length macro based on line width
             '/dam { dpi2point 2 currentlinewidth 0.04 mul add mul mul } bdef',... % Dash length macro based on line width
             '/SO { [] 0 setdash 0 setlinecap } bdef',... % Solid lines
             '/DO { [1 dom 1.2 dom] 0 setdash 0 setlinecap } bdef',... % Dotted lines
             '/DA { [4 dam 1.5 dam] 0 setdash 0 setlinecap } bdef',... % Dashed lines
             '/DD { [1 dom 1.2 dom 4 dam 1.2 dom] 0 setdash 0 setlinecap } bdef',... % Dot dash lines
             '/GR { [0 dpi2point mul 4 dpi2point mul] 0 setdash 1 setlinecap } bdef'}; % Grid lines - dot spacing remains constant

% Construct the output
% This is the original (memory-intensive) code:
%first_sec = strfind(fstrm, '% line types:'); % Isolate line style definition section
%[second_sec, remaining] = strtok(fstrm(first_sec+1:end), '/');
%[remaining, remaining] = strtok(remaining, '%');
%fstrm = [fstrm(1:first_sec) second_sec sprintf('%s\r', new_style{:}) remaining];
fstrm = regexprep(fstrm,'(% line types:.+?)/.+?%',['$1',sprintf('%s\r',new_style{:}),'%']);

% Write the output file
if nargout == 0 || nargin > 1
    read_write_entire_textfile(fname2, fstrm);
end
end


==> FIG/POINTS/export_fig/ghostscript.m <==
function varargout = ghostscript(cmd)
%GHOSTSCRIPT  Calls a local GhostScript executable with the input command
%
% Example:
%   [status result] = ghostscript(cmd)
%
% Attempts to locate a ghostscript executable, finally asking the user to
% specify the directory ghostcript was installed into. The resulting path
% is stored for future reference.
% 
% Once found, the executable is called with the input command string.
%
% This function requires that you have Ghostscript installed on your
% system. You can download this from: http://www.ghostscript.com
%
% IN:
%   cmd - Command string to be passed into ghostscript.
%
% OUT:
%   status - 0 iff command ran without problem.
%   result - Output from ghostscript.

% Copyright: Oliver Woodford, 2009-2015, Yair Altman 2015-
%{
% Thanks to Jonas Dorn for the fix for the title of the uigetdir window on Mac OS.
% Thanks to Nathan Childress for the fix to default location on 64-bit Windows systems.
% 27/04/11 - Find 64-bit Ghostscript on Windows. Thanks to Paul Durack and
%            Shaun Kline for pointing out the issue
% 04/05/11 - Thanks to David Chorlian for pointing out an alternative
%            location for gs on linux.
% 12/12/12 - Add extra executable name on Windows. Thanks to Ratish
%            Punnoose for highlighting the issue.
% 28/06/13 - Fix error using GS 9.07 in Linux. Many thanks to Jannick
%            Steinbring for proposing the fix.
% 24/10/13 - Fix error using GS 9.07 in Linux. Many thanks to Johannes 
%            for the fix.
% 23/01/14 - Add full path to ghostscript.txt in warning. Thanks to Koen
%            Vermeer for raising the issue.
% 27/02/15 - If Ghostscript croaks, display suggested workarounds
% 30/03/15 - Improved performance by caching status of GS path check, if ok
% 14/05/15 - Clarified warning message in case GS path could not be saved
% 29/05/15 - Avoid cryptic error in case the ghostscipt path cannot be saved (issue #74)
% 10/11/15 - Custom GS installation webpage for MacOS. Thanks to Andy Hueni via FEX
%}

    try
        % Call ghostscript
        [varargout{1:nargout}] = system([gs_command(gs_path()) cmd]);
    catch err
        % Display possible workarounds for Ghostscript croaks
        url1 = 'https://github.com/altmany/export_fig/issues/12#issuecomment-61467998';  % issue #12
        url2 = 'https://github.com/altmany/export_fig/issues/20#issuecomment-63826270';  % issue #20
        hg2_str = ''; if using_hg2, hg2_str = ' or Matlab R2014a'; end
        fprintf(2, 'Ghostscript error. Rolling back to GS 9.10%s may possibly solve this:\n * <a href="%s">%s</a> ',hg2_str,url1,url1);
        if using_hg2
            fprintf(2, '(GS 9.10)\n * <a href="%s">%s</a> (R2014a)',url2,url2);
        end
        fprintf('\n\n');
        if ismac || isunix
            url3 = 'https://github.com/altmany/export_fig/issues/27';  % issue #27
            fprintf(2, 'Alternatively, this may possibly be due to a font path issue:\n * <a href="%s">%s</a>\n\n',url3,url3);
            % issue #20
            fpath = which(mfilename);
            if isempty(fpath), fpath = [mfilename('fullpath') '.m']; end
            fprintf(2, 'Alternatively, if you are using csh, modify shell_cmd from "export..." to "setenv ..."\nat the bottom of <a href="matlab:opentoline(''%s'',174)">%s</a>\n\n',fpath,fpath);
        end
        rethrow(err);
    end
end

function path_ = gs_path
    % Return a valid path
    % Start with the currently set path
    path_ = user_string('ghostscript');
    % Check the path works
    if check_gs_path(path_)
        return
    end
    % Check whether the binary is on the path
    if ispc
        bin = {'gswin32c.exe', 'gswin64c.exe', 'gs'};
    else
        bin = {'gs'};
    end
    for a = 1:numel(bin)
        path_ = bin{a};
        if check_store_gs_path(path_)
            return
        end
    end
    % Search the obvious places
    if ispc
        default_location = 'C:\Program Files\gs\';
        dir_list = dir(default_location);
        if isempty(dir_list)
            default_location = 'C:\Program Files (x86)\gs\'; % Possible location on 64-bit systems
            dir_list = dir(default_location);
        end
        executable = {'\bin\gswin32c.exe', '\bin\gswin64c.exe'};
        ver_num = 0;
        % If there are multiple versions, use the newest
        for a = 1:numel(dir_list)
            ver_num2 = sscanf(dir_list(a).name, 'gs%g');
            if ~isempty(ver_num2) && ver_num2 > ver_num
                for b = 1:numel(executable)
                    path2 = [default_location dir_list(a).name executable{b}];
                    if exist(path2, 'file') == 2
                        path_ = path2;
                        ver_num = ver_num2;
                    end
                end
            end
        end
        if check_store_gs_path(path_)
            return
        end
    else
        executable = {'/usr/bin/gs', '/usr/local/bin/gs'};
        for a = 1:numel(executable)
            path_ = executable{a};
            if check_store_gs_path(path_)
                return
            end
        end
    end
    % Ask the user to enter the path
    while true
        if strncmp(computer, 'MAC', 3) % Is a Mac
            % Give separate warning as the uigetdir dialogue box doesn't have a
            % title
            uiwait(warndlg('Ghostscript not found. Please locate the program.'))
        end
        base = uigetdir('/', 'Ghostcript not found. Please locate the program.');
        if isequal(base, 0)
            % User hit cancel or closed window
            break;
        end
        base = [base filesep]; %#ok<AGROW>
        bin_dir = {'', ['bin' filesep], ['lib' filesep]};
        for a = 1:numel(bin_dir)
            for b = 1:numel(bin)
                path_ = [base bin_dir{a} bin{b}];
                if exist(path_, 'file') == 2
                    if check_store_gs_path(path_)
                        return
                    end
                end
            end
        end
    end
    if ismac
        error('Ghostscript not found. Have you installed it (http://pages.uoregon.edu/koch)?');
    else
        error('Ghostscript not found. Have you installed it from www.ghostscript.com?');
    end
end

function good = check_store_gs_path(path_)
    % Check the path is valid
    good = check_gs_path(path_);
    if ~good
        return
    end
    % Update the current default path to the path found
    if ~user_string('ghostscript', path_)
        filename = fullfile(fileparts(which('user_string.m')), '.ignore', 'ghostscript.txt');
        warning('Path to ghostscript installation could not be saved in %s (perhaps a permissions issue). You can manually create this file and set its contents to %s, to improve performance in future invocations (this warning is safe to ignore).', filename, path_);
        return
    end
end

function good = check_gs_path(path_)
    persistent isOk
    if isempty(path_)
        isOk = false;
    elseif ~isequal(isOk,true)
        % Check whether the path is valid
        [status, message] = system([gs_command(path_) '-h']); %#ok<ASGLU>
        isOk = status == 0;
    end
    good = isOk;
end

function cmd = gs_command(path_)
    % Initialize any required system calls before calling ghostscript
    % TODO: in Unix/Mac, find a way to determine whether to use "export" (bash) or "setenv" (csh/tcsh)
    shell_cmd = '';
    if isunix
        shell_cmd = 'export LD_LIBRARY_PATH=""; '; % Avoids an error on Linux with GS 9.07
    end
    if ismac
        shell_cmd = 'export DYLD_LIBRARY_PATH=""; ';  % Avoids an error on Mac with GS 9.07
    end
    % Construct the command string
    cmd = sprintf('%s"%s" ', shell_cmd, path_);
end


==> FIG/POINTS/export_fig/im2gif.m <==
%IM2GIF Convert a multiframe image to an animated GIF file
%
% Examples:
%   im2gif infile
%   im2gif infile outfile
%   im2gif(A, outfile)
%   im2gif(..., '-nocrop')
%   im2gif(..., '-nodither')
%   im2gif(..., '-ncolors', n)
%   im2gif(..., '-loops', n)
%   im2gif(..., '-delay', n) 
%   
% This function converts a multiframe image to an animated GIF.
%
% To create an animation from a series of figures, export to a multiframe
% TIFF file using export_fig, then convert to a GIF, as follows:
%
%    for a = 2 .^ (3:6)
%       peaks(a);
%       export_fig test.tif -nocrop -append
%    end
%    im2gif('test.tif', '-delay', 0.5);
%
%IN:
%   infile - string containing the name of the input image.
%   outfile - string containing the name of the output image (must have the
%             .gif extension). Default: infile, with .gif extension.
%   A - HxWxCxN array of input images, stacked along fourth dimension, to
%       be converted to gif.
%   -nocrop - option indicating that the borders of the output are not to
%             be cropped.
%   -nodither - option indicating that dithering is not to be used when
%               converting the image.
%   -ncolors - option pair, the value of which indicates the maximum number
%              of colors the GIF can have. This can also be a quantization
%              tolerance, between 0 and 1. Default/maximum: 256.
%   -loops - option pair, the value of which gives the number of times the
%            animation is to be looped. Default: 65535.
%   -delay - option pair, the value of which gives the time, in seconds,
%            between frames. Default: 1/15.

% Copyright (C) Oliver Woodford 2011

function im2gif(A, varargin)

% Parse the input arguments
[A, options] = parse_args(A, varargin{:});

if options.crop ~= 0
    % Crop
    A = crop_borders(A, A(ceil(end/2),1,:,1));
end

% Convert to indexed image
[h, w, c, n] = size(A);
A = reshape(permute(A, [1 2 4 3]), h, w*n, c);
map = unique(reshape(A, h*w*n, c), 'rows');
if size(map, 1) > 256
    dither_str = {'dither', 'nodither'};
    dither_str = dither_str{1+(options.dither==0)};
    if options.ncolors <= 1
        [B, map] = rgb2ind(A, options.ncolors, dither_str);
        if size(map, 1) > 256
            [B, map] = rgb2ind(A, 256, dither_str);
        end
    else
        [B, map] = rgb2ind(A, min(round(options.ncolors), 256), dither_str);
    end
else
    if max(map(:)) > 1
        map = double(map) / 255;
        A = double(A) / 255;
    end
    B = rgb2ind(im2double(A), map);
end
B = reshape(B, h, w, 1, n);

% Bug fix to rgb2ind
map(B(1)+1,:) = im2double(A(1,1,:));

% Save as a gif
imwrite(B, map, options.outfile, 'LoopCount', round(options.loops(1)), 'DelayTime', options.delay);
end

%% Parse the input arguments
function [A, options] = parse_args(A, varargin)
% Set the defaults
options = struct('outfile', '', ...
                 'dither', true, ...
                 'crop', true, ...
                 'ncolors', 256, ...
                 'loops', 65535, ...
                 'delay', 1/15);

% Go through the arguments
a = 0;
n = numel(varargin);
while a < n
    a = a + 1;
    if ischar(varargin{a}) && ~isempty(varargin{a})
        if varargin{a}(1) == '-'
            opt = lower(varargin{a}(2:end));
            switch opt
                case 'nocrop'
                    options.crop = false;
                case 'nodither'
                    options.dither = false;
                otherwise
                    if ~isfield(options, opt)
                        error('Option %s not recognized', varargin{a});
                    end
                    a = a + 1;
                    if ischar(varargin{a}) && ~ischar(options.(opt))
                        options.(opt) = str2double(varargin{a});
                    else
                        options.(opt) = varargin{a};
                    end
            end
        else
            options.outfile = varargin{a};
        end
    end
end

if isempty(options.outfile)
    if ~ischar(A)
        error('No output filename given.');
    end
    % Generate the output filename from the input filename
    [path, outfile] = fileparts(A);
    options.outfile = fullfile(path, [outfile '.gif']);
end

if ischar(A)
    % Read in the image
    A = imread_rgb(A);
end
end

%% Read image to uint8 rgb array
function [A, alpha] = imread_rgb(name)
% Get file info
info = imfinfo(name);
% Special case formats
switch lower(info(1).Format)
    case 'gif'
        [A, map] = imread(name, 'frames', 'all');
        if ~isempty(map)
            map = uint8(map * 256 - 0.5); % Convert to uint8 for storage
            A = reshape(map(uint32(A)+1,:), [size(A) size(map, 2)]); % Assume indexed from 0
            A = permute(A, [1 2 5 4 3]);
        end
    case {'tif', 'tiff'}
        A = cell(numel(info), 1);
        for a = 1:numel(A)
            [A{a}, map] = imread(name, 'Index', a, 'Info', info);
            if ~isempty(map)
                map = uint8(map * 256 - 0.5); % Convert to uint8 for storage
                A{a} = reshape(map(uint32(A{a})+1,:), [size(A) size(map, 2)]); % Assume indexed from 0
            end
            if size(A{a}, 3) == 4
                % TIFF in CMYK colourspace - convert to RGB
                if isfloat(A{a})
                    A{a} = A{a} * 255;
                else
                    A{a} = single(A{a});
                end
                A{a} = 255 - A{a};
                A{a}(:,:,4) = A{a}(:,:,4) / 255;
                A{a} = uint8(A(:,:,1:3) .* A{a}(:,:,[4 4 4]));
            end
        end
        A = cat(4, A{:});
    otherwise
        [A, map, alpha] = imread(name);
        A = A(:,:,:,1); % Keep only first frame of multi-frame files
        if ~isempty(map)
            map = uint8(map * 256 - 0.5); % Convert to uint8 for storage
            A = reshape(map(uint32(A)+1,:), [size(A) size(map, 2)]); % Assume indexed from 0
        elseif size(A, 3) == 4
            % Assume 4th channel is an alpha matte
            alpha = A(:,:,4);
            A = A(:,:,1:3);
        end
end
end


==> FIG/POINTS/export_fig/isolate_axes.m <==
function fh = isolate_axes(ah, vis)
%ISOLATE_AXES Isolate the specified axes in a figure on their own
%
% Examples:
%   fh = isolate_axes(ah)
%   fh = isolate_axes(ah, vis)
%
% This function will create a new figure containing the axes/uipanels
% specified, and also their associated legends and colorbars. The objects
% specified must all be in the same figure, but they will generally only be
% a subset of the objects in the figure.
%
% IN:
%    ah - An array of axes and uipanel handles, which must come from the
%         same figure.
%    vis - A boolean indicating whether the new figure should be visible.
%          Default: false.
%
% OUT:
%    fh - The handle of the created figure.

% Copyright (C) Oliver Woodford 2011-2013

% Thank you to Rosella Blatt for reporting a bug to do with axes in GUIs
% 16/03/12: Moved copyfig to its own function. Thanks to Bob Fratantonio
%           for pointing out that the function is also used in export_fig.m
% 12/12/12: Add support for isolating uipanels. Thanks to michael for suggesting it
% 08/10/13: Bug fix to allchildren suggested by Will Grant (many thanks!)
% 05/12/13: Bug fix to axes having different units. Thanks to Remington Reid for reporting
% 21/04/15: Bug fix for exporting uipanels with legend/colorbar on HG1 (reported by Alvaro
%           on FEX page as a comment on 24-Apr-2014); standardized indentation & help section
% 22/04/15: Bug fix: legends and colorbars were not exported when exporting axes handle in HG2

    % Make sure we have an array of handles
    if ~all(ishandle(ah))
        error('ah must be an array of handles');
    end
    % Check that the handles are all for axes or uipanels, and are all in the same figure
    fh = ancestor(ah(1), 'figure');
    nAx = numel(ah);
    for a = 1:nAx
        if ~ismember(get(ah(a), 'Type'), {'axes', 'uipanel'})
            error('All handles must be axes or uipanel handles.');
        end
        if ~isequal(ancestor(ah(a), 'figure'), fh)
            error('Axes must all come from the same figure.');
        end
    end
    % Tag the objects so we can find them in the copy
    old_tag = get(ah, 'Tag');
    if nAx == 1
        old_tag = {old_tag};
    end
    set(ah, 'Tag', 'ObjectToCopy');
    % Create a new figure exactly the same as the old one
    fh = copyfig(fh); %copyobj(fh, 0);
    if nargin < 2 || ~vis
        set(fh, 'Visible', 'off');
    end
    % Reset the object tags
    for a = 1:nAx
        set(ah(a), 'Tag', old_tag{a});
    end
    % Find the objects to save
    ah = findall(fh, 'Tag', 'ObjectToCopy');
    if numel(ah) ~= nAx
        close(fh);
        error('Incorrect number of objects found.');
    end
    % Set the axes tags to what they should be
    for a = 1:nAx
        set(ah(a), 'Tag', old_tag{a});
    end
    % Keep any legends and colorbars which overlap the subplots
    % Note: in HG1 these are axes objects; in HG2 they are separate objects, therefore we
    %       don't test for the type, only the tag (hopefully nobody but Matlab uses them!)
    lh = findall(fh, 'Tag', 'legend', '-or', 'Tag', 'Colorbar');
    nLeg = numel(lh);
    if nLeg > 0
        set([ah(:); lh(:)], 'Units', 'normalized');
        try
            ax_pos = get(ah, 'OuterPosition'); % axes and figures have the OuterPosition property
        catch
            ax_pos = get(ah, 'Position'); % uipanels only have Position, not OuterPosition
        end
        if nAx > 1
            ax_pos = cell2mat(ax_pos(:));
        end
        ax_pos(:,3:4) = ax_pos(:,3:4) + ax_pos(:,1:2);
        try
            leg_pos = get(lh, 'OuterPosition');
        catch
            leg_pos = get(lh, 'Position');  % No OuterPosition in HG2, only in HG1
        end
        if nLeg > 1;
            leg_pos = cell2mat(leg_pos);
        end
        leg_pos(:,3:4) = leg_pos(:,3:4) + leg_pos(:,1:2);
        ax_pos = shiftdim(ax_pos, -1);
        % Overlap test
        M = bsxfun(@lt, leg_pos(:,1), ax_pos(:,:,3)) & ...
            bsxfun(@lt, leg_pos(:,2), ax_pos(:,:,4)) & ...
            bsxfun(@gt, leg_pos(:,3), ax_pos(:,:,1)) & ...
            bsxfun(@gt, leg_pos(:,4), ax_pos(:,:,2));
        ah = [ah; lh(any(M, 2))];
    end
    % Get all the objects in the figure
    axs = findall(fh);
    % Delete everything except for the input objects and associated items
    delete(axs(~ismember(axs, [ah; allchildren(ah); allancestors(ah)])));
end

function ah = allchildren(ah)
    ah = findall(ah);
    if iscell(ah)
        ah = cell2mat(ah);
    end
    ah = ah(:);
end

function ph = allancestors(ah)
    ph = [];
    for a = 1:numel(ah)
        h = get(ah(a), 'parent');
        while h ~= 0
            ph = [ph; h];
            h = get(h, 'parent');
        end
    end
end


==> FIG/POINTS/export_fig/pdf2eps.m <==
%PDF2EPS  Convert a pdf file to eps format using pdftops
%
% Examples:
%   pdf2eps source dest
%
% This function converts a pdf file to eps format.
%
% This function requires that you have pdftops, from the Xpdf suite of
% functions, installed on your system. This can be downloaded from:
% http://www.foolabs.com/xpdf  
%
%IN:
%   source - filename of the source pdf file to convert. The filename is
%            assumed to already have the extension ".pdf".
%   dest - filename of the destination eps file. The filename is assumed to
%          already have the extension ".eps".

% Copyright (C) Oliver Woodford 2009-2010

% Thanks to Aldebaro Klautau for reporting a bug when saving to
% non-existant directories.

function pdf2eps(source, dest)
% Construct the options string for pdftops
options = ['-q -paper match -eps -level2 "' source '" "' dest '"'];
% Convert to eps using pdftops
[status, message] = pdftops(options);
% Check for error
if status
    % Report error
    if isempty(message)
        error('Unable to generate eps. Check destination directory is writable.');
    else
        error(message);
    end
end
% Fix the DSC error created by pdftops
fid = fopen(dest, 'r+');
if fid == -1
    % Cannot open the file
    return
end
fgetl(fid); % Get the first line
str = fgetl(fid); % Get the second line
if strcmp(str(1:min(13, end)), '% Produced by')
    fseek(fid, -numel(str)-1, 'cof');
    fwrite(fid, '%'); % Turn ' ' into '%'
end
fclose(fid);
end



==> FIG/POINTS/export_fig/pdftops.m <==
function varargout = pdftops(cmd)
%PDFTOPS  Calls a local pdftops executable with the input command
%
% Example:
%   [status result] = pdftops(cmd)
%
% Attempts to locate a pdftops executable, finally asking the user to
% specify the directory pdftops was installed into. The resulting path is
% stored for future reference.
% 
% Once found, the executable is called with the input command string.
%
% This function requires that you have pdftops (from the Xpdf package)
% installed on your system. You can download this from:
% http://www.foolabs.com/xpdf
%
% IN:
%   cmd - Command string to be passed into pdftops.
%
% OUT:
%   status - 0 iff command ran without problem.
%   result - Output from pdftops.

% Copyright: Oliver Woodford, 2009-2010

% Thanks to Jonas Dorn for the fix for the title of the uigetdir window on
% Mac OS.
% Thanks to Christoph Hertel for pointing out a bug in check_xpdf_path
% under linux.
% 23/01/2014 - Add full path to pdftops.txt in warning.
% 27/05/2015 - Fixed alert in case of missing pdftops; fixed code indentation

    % Call pdftops
    [varargout{1:nargout}] = system(sprintf('"%s" %s', xpdf_path, cmd));
end

function path_ = xpdf_path
    % Return a valid path
    % Start with the currently set path
    path_ = user_string('pdftops');
    % Check the path works
    if check_xpdf_path(path_)
        return
    end
    % Check whether the binary is on the path
    if ispc
        bin = 'pdftops.exe';
    else
        bin = 'pdftops';
    end
    if check_store_xpdf_path(bin)
        path_ = bin;
        return
    end
    % Search the obvious places
    if ispc
        path_ = 'C:\Program Files\xpdf\pdftops.exe';
    else
        path_ = '/usr/local/bin/pdftops';
    end
    if check_store_xpdf_path(path_)
        return
    end
    % Ask the user to enter the path
    while 1
        errMsg = 'Pdftops not found. Please locate the program, or install xpdf-tools from ';
        url = 'http://foolabs.com/xpdf';
        fprintf(2, '%s\n', [errMsg '<a href="matlab:web(''-browser'',''' url ''');">' url '</a>']);
        errMsg = [errMsg url]; %#ok<AGROW>
        if strncmp(computer,'MAC',3) % Is a Mac
            % Give separate warning as the MacOS uigetdir dialogue box doesn't have a title
            uiwait(warndlg(errMsg))
        end
        base = uigetdir('/', errMsg);
        if isequal(base, 0)
            % User hit cancel or closed window
            break;
        end
        base = [base filesep]; %#ok<AGROW>
        bin_dir = {'', ['bin' filesep], ['lib' filesep]};
        for a = 1:numel(bin_dir)
            path_ = [base bin_dir{a} bin];
            if exist(path_, 'file') == 2
                break;
            end
        end
        if check_store_xpdf_path(path_)
            return
        end
    end
    error('pdftops executable not found.');
end

function good = check_store_xpdf_path(path_)
    % Check the path is valid
    good = check_xpdf_path(path_);
    if ~good
        return
    end
    % Update the current default path to the path found
    if ~user_string('pdftops', path_)
        warning('Path to pdftops executable could not be saved. Enter it manually in %s.', fullfile(fileparts(which('user_string.m')), '.ignore', 'pdftops.txt'));
        return
    end
end

function good = check_xpdf_path(path_)
    % Check the path is valid
    [good, message] = system(sprintf('"%s" -h', path_)); %#ok<ASGLU>
    % system returns good = 1 even when the command runs
    % Look for something distinct in the help text
    good = ~isempty(strfind(message, 'PostScript'));
end


==> FIG/POINTS/export_fig/print2array.m <==
function [A, bcol] = print2array(fig, res, renderer, gs_options)
%PRINT2ARRAY  Exports a figure to an image array
%
% Examples:
%   A = print2array
%   A = print2array(figure_handle)
%   A = print2array(figure_handle, resolution)
%   A = print2array(figure_handle, resolution, renderer)
%   A = print2array(figure_handle, resolution, renderer, gs_options)
%   [A bcol] = print2array(...)
%
% This function outputs a bitmap image of the given figure, at the desired
% resolution.
%
% If renderer is '-painters' then ghostcript needs to be installed. This
% can be downloaded from: http://www.ghostscript.com
%
% IN:
%   figure_handle - The handle of the figure to be exported. Default: gcf.
%   resolution - Resolution of the output, as a factor of screen
%                resolution. Default: 1.
%   renderer - string containing the renderer paramater to be passed to
%              print. Default: '-opengl'.
%   gs_options - optional ghostscript options (e.g.: '-dNoOutputFonts'). If
%                multiple options are needed, enclose in call array: {'-a','-b'}
%
% OUT:
%   A - MxNx3 uint8 image of the figure.
%   bcol - 1x3 uint8 vector of the background color

% Copyright (C) Oliver Woodford 2008-2014, Yair Altman 2015-
%{
% 05/09/11: Set EraseModes to normal when using opengl or zbuffer
%           renderers. Thanks to Pawel Kocieniewski for reporting the issue.
% 21/09/11: Bug fix: unit8 -> uint8! Thanks to Tobias Lamour for reporting it.
% 14/11/11: Bug fix: stop using hardcopy(), as it interfered with figure size
%           and erasemode settings. Makes it a bit slower, but more reliable.
%           Thanks to Phil Trinh and Meelis Lootus for reporting the issues.
% 09/12/11: Pass font path to ghostscript.
% 27/01/12: Bug fix affecting painters rendering tall figures. Thanks to
%           Ken Campbell for reporting it.
% 03/04/12: Bug fix to median input. Thanks to Andy Matthews for reporting it.
% 26/10/12: Set PaperOrientation to portrait. Thanks to Michael Watts for
%           reporting the issue.
% 26/02/15: If temp dir is not writable, use the current folder for temp
%           EPS/TIF files (Javier Paredes)
% 27/02/15: Display suggested workarounds to internal print() error (issue #16)
% 28/02/15: Enable users to specify optional ghostscript options (issue #36)
% 10/03/15: Fixed minor warning reported by Paul Soderlind; fixed code indentation
% 28/05/15: Fixed issue #69: patches with LineWidth==0.75 appear wide (internal bug in Matlab's print() func)
% 07/07/15: Fixed issue #83: use numeric handles in HG1
%}

    % Generate default input arguments, if needed
    if nargin < 2
        res = 1;
        if nargin < 1
            fig = gcf;
        end
    end
    % Warn if output is large
    old_mode = get(fig, 'Units');
    set(fig, 'Units', 'pixels');
    px = get(fig, 'Position');
    set(fig, 'Units', old_mode);
    npx = prod(px(3:4)*res)/1e6;
    if npx > 30
        % 30M pixels or larger!
        warning('MATLAB:LargeImage', 'print2array generating a %.1fM pixel image. This could be slow and might also cause memory problems.', npx);
    end
    % Retrieve the background colour
    bcol = get(fig, 'Color');
    % Set the resolution parameter
    res_str = ['-r' num2str(ceil(get(0, 'ScreenPixelsPerInch')*res))];
    % Generate temporary file name
    tmp_nam = [tempname '.tif'];
    try
        % Ensure that the temp dir is writable (Javier Paredes 26/2/15)
        fid = fopen(tmp_nam,'w');
        fwrite(fid,1);
        fclose(fid);
        delete(tmp_nam);  % cleanup
        isTempDirOk = true;
    catch
        % Temp dir is not writable, so use the current folder
        [dummy,fname,fext] = fileparts(tmp_nam); %#ok<ASGLU>
        fpath = pwd;
        tmp_nam = fullfile(fpath,[fname fext]);
        isTempDirOk = false;
    end
    % Enable users to specify optional ghostscript options (issue #36)
    if nargin > 3 && ~isempty(gs_options)
        if iscell(gs_options)
            gs_options = sprintf(' %s',gs_options{:});
        elseif ~ischar(gs_options)
            error('gs_options input argument must be a string or cell-array of strings');
        else
            gs_options = [' ' gs_options];
        end
    else
        gs_options = '';
    end
    if nargin > 2 && strcmp(renderer, '-painters')
        % Print to eps file
        if isTempDirOk
            tmp_eps = [tempname '.eps'];
        else
            tmp_eps = fullfile(fpath,[fname '.eps']);
        end
        print2eps(tmp_eps, fig, 0, renderer, '-loose');
        try
            % Initialize the command to export to tiff using ghostscript
            cmd_str = ['-dEPSCrop -q -dNOPAUSE -dBATCH ' res_str ' -sDEVICE=tiff24nc'];
            % Set the font path
            fp = font_path();
            if ~isempty(fp)
                cmd_str = [cmd_str ' -sFONTPATH="' fp '"'];
            end
            % Add the filenames
            cmd_str = [cmd_str ' -sOutputFile="' tmp_nam '" "' tmp_eps '"' gs_options];
            % Execute the ghostscript command
            ghostscript(cmd_str);
        catch me
            % Delete the intermediate file
            delete(tmp_eps);
            rethrow(me);
        end
        % Delete the intermediate file
        delete(tmp_eps);
        % Read in the generated bitmap
        A = imread(tmp_nam);
        % Delete the temporary bitmap file
        delete(tmp_nam);
        % Set border pixels to the correct colour
        if isequal(bcol, 'none')
            bcol = [];
        elseif isequal(bcol, [1 1 1])
            bcol = uint8([255 255 255]);
        else
            for l = 1:size(A, 2)
                if ~all(reshape(A(:,l,:) == 255, [], 1))
                    break;
                end
            end
            for r = size(A, 2):-1:l
                if ~all(reshape(A(:,r,:) == 255, [], 1))
                    break;
                end
            end
            for t = 1:size(A, 1)
                if ~all(reshape(A(t,:,:) == 255, [], 1))
                    break;
                end
            end
            for b = size(A, 1):-1:t
                if ~all(reshape(A(b,:,:) == 255, [], 1))
                    break;
                end
            end
            bcol = uint8(median(single([reshape(A(:,[l r],:), [], size(A, 3)); reshape(A([t b],:,:), [], size(A, 3))]), 1));
            for c = 1:size(A, 3)
                A(:,[1:l-1, r+1:end],c) = bcol(c);
                A([1:t-1, b+1:end],:,c) = bcol(c);
            end
        end
    else
        if nargin < 3
            renderer = '-opengl';
        end
        err = false;
        % Set paper size
        old_pos_mode = get(fig, 'PaperPositionMode');
        old_orientation = get(fig, 'PaperOrientation');
        set(fig, 'PaperPositionMode', 'auto', 'PaperOrientation', 'portrait');
        try
            % Workaround for issue #69: patches with LineWidth==0.75 appear wide (internal bug in Matlab's print() function)
            fp = [];  % in case we get an error below
            fp = findall(fig, 'Type','patch', 'LineWidth',0.75);
            set(fp, 'LineWidth',0.5);
            % Fix issue #83: use numeric handles in HG1
            if ~using_hg2(fig),  fig = double(fig);  end
            % Print to tiff file
            print(fig, renderer, res_str, '-dtiff', tmp_nam);
            % Read in the printed file
            A = imread(tmp_nam);
            % Delete the temporary file
            delete(tmp_nam);
        catch ex
            err = true;
        end
        set(fp, 'LineWidth',0.75);  % restore original figure appearance
        % Reset paper size
        set(fig, 'PaperPositionMode', old_pos_mode, 'PaperOrientation', old_orientation);
        % Throw any error that occurred
        if err
            % Display suggested workarounds to internal print() error (issue #16)
            fprintf(2, 'An error occured with Matlab''s builtin print function.\nTry setting the figure Renderer to ''painters'' or use opengl(''software'').\n\n');
            rethrow(ex);
        end
        % Set the background color
        if isequal(bcol, 'none')
            bcol = [];
        else
            bcol = bcol * 255;
            if isequal(bcol, round(bcol))
                bcol = uint8(bcol);
            else
                bcol = squeeze(A(1,1,:));
            end
        end
    end
    % Check the output size is correct
    if isequal(res, round(res))
        px = round([px([4 3])*res 3]);  % round() to avoid an indexing warning below
        if ~isequal(size(A), px)
            % Correct the output size
            A = A(1:min(end,px(1)),1:min(end,px(2)),:);
        end
    end
end

% Function to return (and create, where necessary) the font path
function fp = font_path()
    fp = user_string('gs_font_path');
    if ~isempty(fp)
        return
    end
    % Create the path
    % Start with the default path
    fp = getenv('GS_FONTPATH');
    % Add on the typical directories for a given OS
    if ispc
        if ~isempty(fp)
            fp = [fp ';'];
        end
        fp = [fp getenv('WINDIR') filesep 'Fonts'];
    else
        if ~isempty(fp)
            fp = [fp ':'];
        end
        fp = [fp '/usr/share/fonts:/usr/local/share/fonts:/usr/share/fonts/X11:/usr/local/share/fonts/X11:/usr/share/fonts/truetype:/usr/local/share/fonts/truetype'];
    end
    user_string('gs_font_path', fp);
end


==> FIG/POINTS/export_fig/print2eps.m <==
function print2eps(name, fig, export_options, varargin)
%PRINT2EPS  Prints figures to eps with improved line styles
%
% Examples:
%   print2eps filename
%   print2eps(filename, fig_handle)
%   print2eps(filename, fig_handle, export_options)
%   print2eps(filename, fig_handle, export_options, print_options)
%
% This function saves a figure as an eps file, with two improvements over
% MATLAB's print command. First, it improves the line style, making dashed
% lines more like those on screen and giving grid lines a dotted line style.
% Secondly, it substitutes original font names back into the eps file,
% where these have been changed by MATLAB, for up to 11 different fonts.
%
%IN:
%   filename - string containing the name (optionally including full or
%              relative path) of the file the figure is to be saved as. A
%              ".eps" extension is added if not there already. If a path is
%              not specified, the figure is saved in the current directory.
%   fig_handle - The handle of the figure to be saved. Default: gcf().
%   export_options - array or struct of optional scalar values:
%       bb_padding - Scalar value of amount of padding to add to border around
%                    the cropped image, in points (if >1) or percent (if <1).
%                    Can be negative as well as positive; Default: 0
%       crop       - Cropping flag. Deafult: 0
%       fontswap   - Whether to swap non-default fonts in figure. Default: true
%       renderer   - Renderer used to generate bounding-box. Default: 'opengl'
%       crop_amounts - 4-element vector of crop amounts: [top,right,bottom,left]
%                    (available only via the struct alternative)
%   print_options - Additional parameter strings to be passed to the print command

%{
% Copyright (C) Oliver Woodford 2008-2014, Yair Altman 2015-

% The idea of editing the EPS file to change line styles comes from Jiro
% Doke's FIXPSLINESTYLE (fex id: 17928)
% The idea of changing dash length with line width came from comments on
% fex id: 5743, but the implementation is mine :)
%}
%{
% 14/11/11: Fix a MATLAB bug rendering black or white text incorrectly.
%           Thanks to Mathieu Morlighem for reporting the issue and
%           obtaining a fix from TMW.
% 08/12/11: Added ability to correct fonts. Several people have requested
%           this at one time or another, and also pointed me to printeps
%           (fex id: 7501), so thank you to them. My implementation (which
%           was not inspired by printeps - I'd already had the idea for my
%           approach) goes slightly further in that it allows multiple
%           fonts to be swapped.
% 14/12/11: Fix bug affecting font names containing spaces. Thanks to David
%           Szwer for reporting the issue.
% 25/01/12: Add a font not to be swapped. Thanks to Anna Rafferty and Adam
%           Jackson for reporting the issue. Also fix a bug whereby using a
%           font alias can lead to another font being swapped in.
% 10/04/12: Make the font swapping case insensitive.
% 26/10/12: Set PaperOrientation to portrait. Thanks to Michael Watts for
%           reporting the issue.
% 26/10/12: Fix issue to do with swapping fonts changing other fonts and
%           sizes we don't want, due to listeners. Thanks to Malcolm Hudson
%           for reporting the issue.
% 22/03/13: Extend font swapping to axes labels. Thanks to Rasmus Ischebeck
%           for reporting the issue.
% 23/07/13: Bug fix to font swapping. Thanks to George for reporting the
%           issue.
% 13/08/13: Fix MATLAB feature of not exporting white lines correctly.
%           Thanks to Sebastian Heßlinger for reporting it.
% 24/02/15: Fix for Matlab R2014b bug (issue #31): LineWidths<0.75 are not
%           set in the EPS (default line width is used)
% 25/02/15: Fixed issue #32: BoundingBox problem caused uncropped EPS/PDF files
% 05/03/15: Fixed issue #43: Inability to perform EPS file post-processing
% 06/03/15: Improved image padding & cropping thanks to Oscar Hartogensis
% 21/03/15: Fixed edge-case of missing handles having a 'FontName' property
% 26/03/15: Attempt to fix issue #45: white lines in subplots do not print correctly
% 27/03/15: Attempt to fix issue #44: white artifact lines appearing in patch exports
% 30/03/15: Fixed issue #52: improved performance on HG2 (R2014b+)
% 09/04/15: Comment blocks consolidation and minor code cleanup (no real code change)
% 12/04/15: Fixed issue #56: bad cropping
% 14/04/15: Workaround for issue #45: lines in image subplots are exported in invalid color
% 07/07/15: Added option to avoid font-swapping in EPS/PDF
% 07/07/15: Fixed issue #83: use numeric handles in HG1
% 22/07/15: Fixed issue #91 (thanks to Carlos Moffat)
% 28/09/15: Fixed issue #108 (thanks to JacobD10)
% 01/11/15: Fixed issue #112: optional renderer for bounding-box computation (thanks to Jesús Pestana Puerta)
% 21/02/16: Enabled specifying non-automated crop amounts
% 22/02/16: Better support + backward compatibility for transparency (issue #108)
%}

    options = {'-loose'};
    if nargin > 3
        options = [options varargin];
    elseif nargin < 3
        export_options = 0;
        if nargin < 2
            fig = gcf();
        end
    end

    % Retrieve padding, crop & font-swap values
    crop_amounts = nan(1,4);  % auto-crop all 4 sides by default
    if isstruct(export_options)
        try fontswap     = export_options.fontswap;     catch, fontswap = true;     end
        try bb_crop      = export_options.crop;         catch, bb_crop = 0;         end
        try crop_amounts = export_options.crop_amounts; catch,                      end
        try bb_padding   = export_options.bb_padding;   catch, bb_padding = 0;      end
        try renderer     = export_options.rendererStr;  catch, renderer = 'opengl'; end  % fix for issue #110
        if renderer(1)~='-',  renderer = ['-' renderer];  end
    else
        if numel(export_options) > 2  % font-swapping
            fontswap = export_options(3);
        else
            fontswap = true;
        end
        if numel(export_options) > 1  % cropping
            bb_crop = export_options(2);
        else
            bb_crop = 0;  % scalar value, so use default bb_crop value of 0
        end
        if numel(export_options) > 0  % padding
            bb_padding = export_options(1);
        else
            bb_padding = 0;
        end
        renderer = '-opengl';
    end

    % Construct the filename
    if numel(name) < 5 || ~strcmpi(name(end-3:end), '.eps')
        name = [name '.eps']; % Add the missing extension
    end

    % Set paper size
    old_pos_mode = get(fig, 'PaperPositionMode');
    old_orientation = get(fig, 'PaperOrientation');
    set(fig, 'PaperPositionMode', 'auto', 'PaperOrientation', 'portrait');

    % Find all the used fonts in the figure
    font_handles = findall(fig, '-property', 'FontName');
    fonts = get(font_handles, 'FontName');
    if isempty(fonts)
        fonts = {};
    elseif ~iscell(fonts)
        fonts = {fonts};
    end

    % Map supported font aliases onto the correct name
    fontsl = lower(fonts);
    for a = 1:numel(fonts)
        f = fontsl{a};
        f(f==' ') = [];
        switch f
            case {'times', 'timesnewroman', 'times-roman'}
                fontsl{a} = 'times-roman';
            case {'arial', 'helvetica'}
                fontsl{a} = 'helvetica';
            case {'newcenturyschoolbook', 'newcenturyschlbk'}
                fontsl{a} = 'newcenturyschlbk';
            otherwise
        end
    end
    fontslu = unique(fontsl);

    % Determine the font swap table
    if fontswap
        matlab_fonts = {'Helvetica', 'Times-Roman', 'Palatino', 'Bookman', 'Helvetica-Narrow', 'Symbol', ...
                        'AvantGarde', 'NewCenturySchlbk', 'Courier', 'ZapfChancery', 'ZapfDingbats'};
        matlab_fontsl = lower(matlab_fonts);
        require_swap = find(~ismember(fontslu, matlab_fontsl));
        unused_fonts = find(~ismember(matlab_fontsl, fontslu));
        font_swap = cell(3, min(numel(require_swap), numel(unused_fonts)));
        fonts_new = fonts;
        for a = 1:size(font_swap, 2)
            font_swap{1,a} = find(strcmp(fontslu{require_swap(a)}, fontsl));
            font_swap{2,a} = matlab_fonts{unused_fonts(a)};
            font_swap{3,a} = fonts{font_swap{1,a}(1)};
            fonts_new(font_swap{1,a}) = font_swap(2,a);
        end
    else
        font_swap = [];
    end

    % Swap the fonts
    if ~isempty(font_swap)
        fonts_size = get(font_handles, 'FontSize');
        if iscell(fonts_size)
            fonts_size = cell2mat(fonts_size);
        end
        M = false(size(font_handles));

        % Loop because some changes may not stick first time, due to listeners
        c = 0;
        update = zeros(1000, 1);
        for b = 1:10 % Limit number of loops to avoid infinite loop case
            for a = 1:numel(M)
                M(a) = ~isequal(get(font_handles(a), 'FontName'), fonts_new{a}) || ~isequal(get(font_handles(a), 'FontSize'), fonts_size(a));
                if M(a)
                    set(font_handles(a), 'FontName', fonts_new{a}, 'FontSize', fonts_size(a));
                    c = c + 1;
                    update(c) = a;
                end
            end
            if ~any(M)
                break;
            end
        end

        % Compute the order to revert fonts later, without the need of a loop
        [update, M] = unique(update(1:c));
        [M, M] = sort(M);
        update = reshape(update(M), 1, []);
    end

    % MATLAB bug fix - black and white text can come out inverted sometimes
    % Find the white and black text
    black_text_handles = findall(fig, 'Type', 'text', 'Color', [0 0 0]);
    white_text_handles = findall(fig, 'Type', 'text', 'Color', [1 1 1]);
    % Set the font colors slightly off their correct values
    set(black_text_handles, 'Color', [0 0 0] + eps);
    set(white_text_handles, 'Color', [1 1 1] - eps);

    % MATLAB bug fix - white lines can come out funny sometimes
    % Find the white lines
    white_line_handles = findall(fig, 'Type', 'line', 'Color', [1 1 1]);
    % Set the line color slightly off white
    set(white_line_handles, 'Color', [1 1 1] - 0.00001);

    % Workaround for issue #45: lines in image subplots are exported in invalid color
    % In this case the -depsc driver solves the problem, but then all the other workarounds
    % below (for all the other issues) will fail, so it's better to let the user decide by
    % just issuing a warning and accepting the '-depsc' input parameter
    epsLevel2 = ~any(strcmpi(options,'-depsc'));
    if epsLevel2
        % Use -depsc2 (EPS color level-2) if -depsc (EPS color level-3) was not specifically requested
        options{end+1} = '-depsc2';
        % Issue a warning if multiple images & lines were found in the figure, and HG1 with painters renderer is used
        isPainters = any(strcmpi(options,'-painters'));
        if isPainters && ~using_hg2 && numel(findall(fig,'Type','image'))>1 && ~isempty(findall(fig,'Type','line'))
            warning('YMA:export_fig:issue45', ...
                    ['Multiple images & lines detected. In such cases, the lines might \n' ...
                     'appear with an invalid color due to an internal MATLAB bug (fixed in R2014b). \n' ...
                     'Possible workaround: add a ''-depsc'' or ''-opengl'' parameter to the export_fig command.']);
        end
    end

    % Fix issue #83: use numeric handles in HG1
    if ~using_hg2(fig),  fig = double(fig);  end

    % Workaround for when transparency is lost through conversion fig>EPS>PDF (issue #108)
    % Replace transparent patch RGB values with an ID value (rare chance that ID color is being used already)
    if using_hg2
        origAlphaColors = eps_maintainAlpha(fig);
    end

    % Print to eps file
    print(fig, options{:}, name);

    % Do post-processing on the eps file
    try
        % Read the EPS file into memory
        fstrm = read_write_entire_textfile(name);
    catch
        fstrm = '';
    end

    % Restore colors for transparent patches/lines and apply the
    % setopacityalpha setting in the EPS file (issue #108)
    if using_hg2
        [~,fstrm,foundFlags] = eps_maintainAlpha(fig, fstrm, origAlphaColors);

        % If some of the transparencies were not found in the EPS file, then rerun the
        % export with only the found transparencies modified (backward compatibility)
        if ~isempty(fstrm) && ~all(foundFlags)
            foundIdx = find(foundFlags);
            for objIdx = 1 : sum(foundFlags)
                colorsIdx = foundIdx(objIdx);
                colorsData = origAlphaColors{colorsIdx};
                hObj     = colorsData{1};
                propName = colorsData{2};
                newColor = colorsData{4};
                hObj.(propName).ColorData = newColor;
            end
            delete(name);
            print(fig, options{:}, name);
            fstrm = read_write_entire_textfile(name);
            [~,fstrm] = eps_maintainAlpha(fig, fstrm, origAlphaColors(foundFlags));
        end
    end

    % Fix for Matlab R2014b bug (issue #31): LineWidths<0.75 are not set in the EPS (default line width is used)
    try
        if ~isempty(fstrm) && using_hg2(fig)
            % Convert miter joins to line joins
            %fstrm = regexprep(fstrm, '\n10.0 ML\n', '\n1 LJ\n');
            % This is faster (the original regexprep could take many seconds when the axes contains many lines):
            fstrm = strrep(fstrm, sprintf('\n10.0 ML\n'), sprintf('\n1 LJ\n'));

            % In HG2, grid lines and axes Ruler Axles have a default LineWidth of 0.5 => replace en-bulk (assume that 1.0 LineWidth = 1.333 LW)
            %   hAxes=gca; hAxes.YGridHandle.LineWidth, hAxes.YRuler.Axle.LineWidth
            %fstrm = regexprep(fstrm, '(GC\n2 setlinecap\n1 LJ)\nN', '$1\n0.667 LW\nN');
            % This is faster:
            fstrm = strrep(fstrm, sprintf('GC\n2 setlinecap\n1 LJ\nN'), sprintf('GC\n2 setlinecap\n1 LJ\n0.667 LW\nN'));

            % This is more accurate but *MUCH* slower (issue #52)
            %{
            % Modify all thin lines in the figure to have 10x LineWidths
            hLines = findall(fig,'Type','line');
            hThinLines = [];
            for lineIdx = 1 : numel(hLines)
                thisLine = hLines(lineIdx);
                if thisLine.LineWidth < 0.75 && strcmpi(thisLine.Visible,'on')
                    hThinLines(end+1) = thisLine; %#ok<AGROW>
                    thisLine.LineWidth = thisLine.LineWidth * 10;
                end
            end

            % If any thin lines were found
            if ~isempty(hThinLines)
                % Prepare an EPS with large-enough line widths
                print(fig, options{:}, name);
                % Restore the original LineWidths in the figure
                for lineIdx = 1 : numel(hThinLines)
                    thisLine = handle(hThinLines(lineIdx));
                    thisLine.LineWidth = thisLine.LineWidth / 10;
                end

                % Compare the original and the new EPS files and correct the original stream's LineWidths
                fstrm_new = read_write_entire_textfile(name);
                idx = 500;  % skip heading with its possibly-different timestamp
                markerStr = sprintf('10.0 ML\nN');
                markerLen = length(markerStr);
                while ~isempty(idx) && idx < length(fstrm)
                    lastIdx = min(length(fstrm), length(fstrm_new));
                    delta = fstrm(idx+1:lastIdx) - fstrm_new(idx+1:lastIdx);
                    idx = idx + find(delta,1);
                    if ~isempty(idx) && ...
                            isequal(fstrm(idx-markerLen+1:idx), markerStr) && ...
                            ~isempty(regexp(fstrm_new(idx-markerLen+1:idx+12),'10.0 ML\n[\d\.]+ LW\nN')) %#ok<RGXP1>
                        value = str2double(regexprep(fstrm_new(idx:idx+12),' .*',''));
                        if isnan(value), break; end  % something's wrong... - bail out
                        newStr = sprintf('%0.3f LW\n',value/10);
                        fstrm = [fstrm(1:idx-1) newStr fstrm(idx:end)];
                        idx = idx + 12;
                    else
                        break;
                    end
                end
            end
            %}

            % This is much faster although less accurate: fix all non-gray lines to have a LineWidth of 0.75 (=1 LW)
            % Note: This will give incorrect LineWidth of 075 for lines having LineWidth<0.75, as well as for non-gray grid-lines (if present)
            %       However, in practice these edge-cases are very rare indeed, and the difference in LineWidth should not be noticeable
            %fstrm = regexprep(fstrm, '([CR]C\n2 setlinecap\n1 LJ)\nN', '$1\n1 LW\nN');
            % This is faster (the original regexprep could take many seconds when the axes contains many lines):
            fstrm = strrep(fstrm, sprintf('\n2 setlinecap\n1 LJ\nN'), sprintf('\n2 setlinecap\n1 LJ\n1 LW\nN'));
        end
    catch err
        fprintf(2, 'Error fixing LineWidths in EPS file: %s\n at %s:%d\n', err.message, err.stack(1).file, err.stack(1).line);
    end

    % Reset the font and line colors
    set(black_text_handles, 'Color', [0 0 0]);
    set(white_text_handles, 'Color', [1 1 1]);
    set(white_line_handles, 'Color', [1 1 1]);

    % Reset paper size
    set(fig, 'PaperPositionMode', old_pos_mode, 'PaperOrientation', old_orientation);

    % Reset the font names in the figure
    if ~isempty(font_swap)
        for a = update
            set(font_handles(a), 'FontName', fonts{a}, 'FontSize', fonts_size(a));
        end
    end

    % Bail out if EPS post-processing is not possible
    if isempty(fstrm)
        warning('Loading EPS file failed, so unable to perform post-processing. This is usually because the figure contains a large number of patch objects. Consider exporting to a bitmap format in this case.');
        return
    end

    % Replace the font names
    if ~isempty(font_swap)
        for a = 1:size(font_swap, 2)
            %fstrm = regexprep(fstrm, [font_swap{1,a} '-?[a-zA-Z]*\>'], font_swap{3,a}(~isspace(font_swap{3,a})));
            fstrm = regexprep(fstrm, font_swap{2,a}, font_swap{3,a}(~isspace(font_swap{3,a})));
        end
    end

    % Move the bounding box to the top of the file (HG2 only), or fix the line styles (HG1 only)
    if using_hg2(fig)
        % Move the bounding box to the top of the file (HG2 only)
        [s, e] = regexp(fstrm, '%%BoundingBox: [^%]*%%');
        if numel(s) == 2
            fstrm = fstrm([1:s(1)-1 s(2):e(2)-2 e(1)-1:s(2)-1 e(2)-1:end]);
        end
    else
        % Fix the line styles (HG1 only)
        fstrm = fix_lines(fstrm);
    end

    % Apply the bounding box padding & cropping, replacing Matlab's print()'s bounding box
    if bb_crop
        % Calculate a new bounding box based on a bitmap print using crop_border.m
        % 1. Determine the Matlab BoundingBox and PageBoundingBox
        [s,e] = regexp(fstrm, '%%BoundingBox: [^%]*%%'); % location BB in eps file
        if numel(s)==2, s=s(2); e=e(2); end
        aa = fstrm(s+15:e-3); % dimensions bb - STEP1
        bb_matlab = cell2mat(textscan(aa,'%f32%f32%f32%f32'));  % dimensions bb - STEP2

        [s,e] = regexp(fstrm, '%%PageBoundingBox: [^%]*%%'); % location bb in eps file
        if numel(s)==2, s=s(2); e=e(2); end
        aa = fstrm(s+19:e-3); % dimensions bb - STEP1
        pagebb_matlab = cell2mat(textscan(aa,'%f32%f32%f32%f32'));  % dimensions bb - STEP2

        % 2. Create a bitmap image and use crop_borders to create the relative
        %    bb with respect to the PageBoundingBox
        [A, bcol] = print2array(fig, 1, renderer);
        [aa, aa, aa, bb_rel] = crop_borders(A, bcol, bb_padding, crop_amounts);

        % 3. Calculate the new Bounding Box
        pagew = pagebb_matlab(3)-pagebb_matlab(1);
        pageh = pagebb_matlab(4)-pagebb_matlab(2);
        %bb_new = [pagebb_matlab(1)+pagew*bb_rel(1) pagebb_matlab(2)+pageh*bb_rel(2) ...
        %          pagebb_matlab(1)+pagew*bb_rel(3) pagebb_matlab(2)+pageh*bb_rel(4)];
        bb_new = pagebb_matlab([1,2,1,2]) + [pagew,pageh,pagew,pageh].*bb_rel;  % clearer
        bb_offset = (bb_new-bb_matlab) + [-1,-1,1,1];  % 1px margin so that cropping is not TOO tight

        % Apply the bounding box padding
        if bb_padding
            if abs(bb_padding)<1
                bb_padding = round((mean([bb_new(3)-bb_new(1) bb_new(4)-bb_new(2)])*bb_padding)/0.5)*0.5; % ADJUST BB_PADDING
            end
            add_padding = @(n1, n2, n3, n4) sprintf(' %d', str2double({n1, n2, n3, n4}) + [-bb_padding -bb_padding bb_padding bb_padding] + bb_offset);
        else
            add_padding = @(n1, n2, n3, n4) sprintf(' %d', str2double({n1, n2, n3, n4}) + bb_offset); % fix small but noticeable bounding box shift
        end
        fstrm = regexprep(fstrm, '%%BoundingBox:[ ]+([-]?\d+)[ ]+([-]?\d+)[ ]+([-]?\d+)[ ]+([-]?\d+)', '%%BoundingBox:${add_padding($1, $2, $3, $4)}');
    end

    % Fix issue #44: white artifact lines appearing in patch exports
    % Note: the problem is due to the fact that Matlab's print() function exports patches
    %       as a combination of filled triangles, and a white line appears where the triangles touch
    % In the workaround below, we will modify such dual-triangles into a filled rectangle.
    % We are careful to only modify regexps that exactly match specific patterns - it's better to not
    % correct some white-line artifacts than to change the geometry of a patch, or to corrupt the EPS.
    %   e.g.: '0 -450 937 0 0 450 3 MP PP 937 0 0 -450 0 450 3 MP PP' => '0 -450 937 0 0 450 0 0 4 MP'
    fstrm = regexprep(fstrm, '\n([-\d.]+ [-\d.]+) ([-\d.]+ [-\d.]+) ([-\d.]+ [-\d.]+) 3 MP\nPP\n\2 \1 \3 3 MP\nPP\n','\n$1 $2 $3 0 0 4 MP\nPP\n');
    fstrm = regexprep(fstrm, '\n([-\d.]+ [-\d.]+) ([-\d.]+ [-\d.]+) ([-\d.]+ [-\d.]+) 3 MP\nPP\n\2 \3 \1 3 MP\nPP\n','\n$1 $2 $3 0 0 4 MP\nPP\n');
    fstrm = regexprep(fstrm, '\n([-\d.]+ [-\d.]+) ([-\d.]+ [-\d.]+) ([-\d.]+ [-\d.]+) 3 MP\nPP\n\3 \1 \2 3 MP\nPP\n','\n$1 $2 $3 0 0 4 MP\nPP\n');
    fstrm = regexprep(fstrm, '\n([-\d.]+ [-\d.]+) ([-\d.]+ [-\d.]+) ([-\d.]+ [-\d.]+) 3 MP\nPP\n\3 \2 \1 3 MP\nPP\n','\n$1 $2 $3 0 0 4 MP\nPP\n');

    % Write out the fixed eps file
    read_write_entire_textfile(name, fstrm);
end

function [StoredColors, fstrm, foundFlags] = eps_maintainAlpha(fig, fstrm, StoredColors)
    if nargin == 1  % in: convert transparency in Matlab figure into unique RGB colors
        hObjs = findall(fig); %findobj(fig,'Type','Area');
        StoredColors = {};
        propNames = {'Face','Edge'};
        for objIdx = 1:length(hObjs)
            hObj = hObjs(objIdx);
            for propIdx = 1 : numel(propNames)
                try
                    propName = propNames{propIdx};
                    if strcmp(hObj.(propName).ColorType, 'truecoloralpha')
                        nColors = length(StoredColors);
                        oldColor = hObj.(propName).ColorData;
                        newColor = uint8([101; 102+floor(nColors/255); mod(nColors,255); 255]);
                        StoredColors{end+1} = {hObj, propName, oldColor, newColor};
                        hObj.(propName).ColorData = newColor;
                    end
                catch
                    % Never mind - ignore (either doesn't have the property or cannot change it)
                end
            end
        end
    else  % restore transparency in Matlab figure by converting back from the unique RGBs
        %Find the transparent patches
        wasError = false;
        nColors = length(StoredColors);
        foundFlags = false(1,nColors);
        for objIdx = 1 : nColors
            colorsData = StoredColors{objIdx};
            hObj      = colorsData{1};
            propName  = colorsData{2};
            origColor = colorsData{3};
            newColor  = colorsData{4};
            try
                %Restore the EPS files patch color
                colorID   = num2str(round(double(newColor(1:3)') /255,3),'%.3g %.3g %.3g'); %ID for searching
                origRGB   = num2str(round(double(origColor(1:3)')/255,3),'%.3g %.3g %.3g'); %Replace with original color
                origAlpha = num2str(round(double(origColor(end)) /255,3),'%.3g'); %Convert alpha value for EPS

                %Find and replace the RGBA values within the EPS text fstrm
                if strcmpi(propName,'Face')
                    oldStr = sprintf(['CT\n' colorID ' RC\nN\n']);
                    newStr = sprintf(['CT\n' origRGB ' RC\n' origAlpha ' .setopacityalpha true\nN\n']);
                else  %'Edge'
                    oldStr = sprintf(['CT\n' colorID ' RC\n1 LJ\n']);
                    newStr = sprintf(['CT\n' origRGB ' RC\n' origAlpha ' .setopacityalpha true\n']);
                end
                foundFlags(objIdx) = ~isempty(strfind(fstrm, oldStr));
                fstrm = strrep(fstrm, oldStr, newStr);

                %Restore the figure object's original color
                hObj.(propName).ColorData = origColor;
            catch err
                % something is wrong - cannot restore transparent color...
                if ~wasError
                    fprintf(2, 'Error maintaining transparency in EPS file: %s\n at %s:%d\n', err.message, err.stack(1).file, err.stack(1).line);
                    wasError = true;
                end
            end
        end
    end
end


==> FIG/POINTS/export_fig/read_write_entire_textfile.m <==
%READ_WRITE_ENTIRE_TEXTFILE Read or write a whole text file to/from memory
%
% Read or write an entire text file to/from memory, without leaving the
% file open if an error occurs.
%
% Reading:
%   fstrm = read_write_entire_textfile(fname)
% Writing:
%   read_write_entire_textfile(fname, fstrm)
%
%IN:
%   fname - Pathname of text file to be read in.
%   fstrm - String to be written to the file, including carriage returns.
%
%OUT:
%   fstrm - String read from the file. If an fstrm input is given the
%           output is the same as that input. 

function fstrm = read_write_entire_textfile(fname, fstrm)
modes = {'rt', 'wt'};
writing = nargin > 1;
fh = fopen(fname, modes{1+writing});
if fh == -1
    error('Unable to open file %s.', fname);
end
try
    if writing
        fwrite(fh, fstrm, 'char*1');
    else
        fstrm = fread(fh, '*char')';
    end
catch ex
    fclose(fh);
    rethrow(ex);
end
fclose(fh);
end


==> FIG/POINTS/export_fig/user_string.m <==
function string = user_string(string_name, string)
%USER_STRING  Get/set a user specific string
%
% Examples:
%   string  = user_string(string_name)
%   isSaved = user_string(string_name, new_string)
%
% Function to get and set a string in a system or user specific file. This
% enables, for example, system specific paths to binaries to be saved.
%
% The specified string will be saved in a file named <string_name>.txt,
% either in a subfolder named .ignore under this file's folder, or in the
% user's prefdir folder (in case this file's folder is non-writable).
%
% IN:
%   string_name - String containing the name of the string required, which
%                 sets the filename storing the string: <string_name>.txt
%   new_string  - The new string to be saved in the <string_name>.txt file
%
% OUT:
%   string  - The currently saved string. Default: ''
%   isSaved - Boolean indicating whether the save was succesful

% Copyright (C) Oliver Woodford 2011-2014, Yair Altman 2015-

% This method of saving paths avoids changing .m files which might be in a
% version control system. Instead it saves the user dependent paths in
% separate files with a .txt extension, which need not be checked in to
% the version control system. Thank you to Jonas Dorn for suggesting this
% approach.

% 10/01/2013 - Access files in text, not binary mode, as latter can cause
%              errors. Thanks to Christian for pointing this out.
% 29/05/2015 - Save file in prefdir if current folder is non-writable (issue #74)

    if ~ischar(string_name)
        error('string_name must be a string.');
    end
    % Create the full filename
    fname = [string_name '.txt'];
    dname = fullfile(fileparts(mfilename('fullpath')), '.ignore');
    file_name = fullfile(dname, fname);
    if nargin > 1
        % Set string
        if ~ischar(string)
            error('new_string must be a string.');
        end
        % Make sure the save directory exists
        %dname = fileparts(file_name);
        if ~exist(dname, 'dir')
            % Create the directory
            try
                if ~mkdir(dname)
                    string = false;
                    return
                end
            catch
                string = false;
                return
            end
            % Make it hidden
            try
                fileattrib(dname, '+h');
            catch
            end
        end
        % Write the file
        fid = fopen(file_name, 'wt');
        if fid == -1
            % file cannot be created/updated - use prefdir if file does not already exist
            % (if file exists but is simply not writable, don't create a duplicate in prefdir)
            if ~exist(file_name,'file')
                file_name = fullfile(prefdir, fname);
                fid = fopen(file_name, 'wt');
            end
            if fid == -1
                string = false;
                return;
            end
        end
        try
            fprintf(fid, '%s', string);
        catch
            fclose(fid);
            string = false;
            return
        end
        fclose(fid);
        string = true;
    else
        % Get string
        fid = fopen(file_name, 'rt');
        if fid == -1
            % file cannot be read, try to read the file in prefdir
            file_name = fullfile(prefdir, fname);
            fid = fopen(file_name, 'rt');
            if fid == -1
                string = '';
                return
            end
        end
        string = fgetl(fid);
        fclose(fid);
    end
end


==> FIG/POINTS/export_fig/using_hg2.m <==
%USING_HG2 Determine if the HG2 graphics engine is used
%
%   tf = using_hg2(fig)
%
%IN:
%   fig - handle to the figure in question.
%
%OUT:
%   tf - boolean indicating whether the HG2 graphics engine is being used
%        (true) or not (false).

% 19/06/2015 - Suppress warning in R2015b; cache result for improved performance

function tf = using_hg2(fig)
    persistent tf_cached
    if isempty(tf_cached)
        try
            if nargin < 1,  fig = figure('visible','off');  end
            oldWarn = warning('off','MATLAB:graphicsversion:GraphicsVersionRemoval');
            try
                % This generates a [supressed] warning in R2015b:
                tf = ~graphicsversion(fig, 'handlegraphics');
            catch
                tf = verLessThan('matlab','8.4');  % =R2014b
            end
            warning(oldWarn);
        catch
            tf = false;
        end
        if nargin < 1,  delete(fig);  end
        tf_cached = tf;
    else
        tf = tf_cached;
    end
end


==> FIG/POINTS/run.sh <==
#!/bin/bash

function convert {
    PLOT_NAME="$1"
    OPEN_FLAG=$2
    epspdf ${PLOT_NAME}.eps
    rm ${PLOT_NAME}.eps
    if [ $OPEN_FLAG -eq 1 ]; then
        open ${PLOT_NAME}.pdf
    fi
}

gnuplot PLOT.plt
convert DYNAMIC_TIME 0
convert DYNAMIC_L1 0
convert DYNAMIC_RANK 0



==> FIG/SCATTER/PLOT.m <==
X = load('data/TPA_S_L1_ONLINE_TIME_LIVEJOURNAL.txt');

clf('reset');
hold on
box on
pbaspect([1 1 1]);
set(gca, 'fontsize', 25);
colors = get(gca, 'colororder');

%set(gca,'xscale','log')
set(gca,'yscale','log')

sz = 400;
scatter(X(1, 1), X(1, 2), sz, 'x', 'LineWidth',5, 'MarkerEdgeColor', colors(1, :))
scatter(X(2, 1), X(2, 2), sz, 'x', 'LineWidth',5, 'MarkerEdgeColor', colors(1, :))
scatter(X(3, 1), X(3, 2), sz, 'x', 'LineWidth',5, 'MarkerEdgeColor', colors(1, :))
scatter(X(4, 1), X(4, 2), sz, 'x', 'LineWidth',5, 'MarkerEdgeColor', colors(1, :))
scatter(X(5, 1), X(5, 2), sz, 'x', 'LineWidth',5, 'MarkerEdgeColor', colors(1, :))
scatter(X(6, 1), X(6, 2), sz, 'x', 'LineWidth',5, 'MarkerEdgeColor', colors(1, :))
%scatter(X(2, 1), X(2, 2), sz, 'filled', 's', 'LineWidth',1.5)
%scatter(X(3, 1), X(3, 2), sz, 'filled', 'd', 'LineWidth',1.5)
%scatter(X(4, 1), X(4, 2), sz, 'filled', '^', 'LineWidth',1.5)
%scatter(X(5, 1), X(5, 2), sz, '+', 'LineWidth',5)
%scatter(X(6, 1), X(6, 2), sz, 'x', 'LineWidth',5)
scatter(X(7, 1), X(7, 2), sz, 'filled','o', 'LineWidth', 5, 'MarkerFaceColor', colors(2, :))

ylabel('Online time (sec)');
xlabel('L1 norm of error');
%h = legend('$\mathbf{r}_{\textnormal{nb}}$ (S=4)');
%h.Interpreter = 'latex';

dx = 0.02;
dy = 0.008;
% S=4
% h = text(X(1, 1)-dx, X(1, 2)+0.007, '$\mathbf{r}_{\textnormal{nb}}$\\(S=4)');
% h.Interpreter = 'latex';
% h.FontSize = 26;
% 
% %S=10
% h = text(X(2, 1), X(2, 2)+0.006, '$\mathbf{r}_{\textnormal{nb}}$\\(S=10)');
% h.Interpreter = 'latex';
% h.FontSize = 26;
% 
% %S=20
% h = text(X(3, 1), X(3, 2)+0.006, '$\mathbf{r}_{\textnormal{nb}}$\\(S=20)');
% h.Interpreter = 'latex';
% h.FontSize = 26;
% 
% %S=30
% h = text(X(4, 1), X(4, 2)+0.006, '$\mathbf{r}_{\textnormal{nb}}$\\(S=30)');
% h.Interpreter = 'latex';
% h.FontSize = 26;
% 
% %S=50
% h = text(X(5, 1), X(5, 2)+0.006, '$\mathbf{r}_{\textnormal{nb}}$\\(S=50)');
% h.Interpreter = 'latex';
% h.FontSize = 26;
% 
% %IOI
% h = text(X(6, 1), X(6, 2)+0.006, '$\mathbf{r}_{\textnormal{IOI}}$');
% h.Interpreter = 'latex';
% h.FontSize = 26;
% 
% %TPA
% h = text(X(7, 1), X(7, 2)+0.006, '$\mathbf{r}_{\textnormal{TPA}}$');
% h.Interpreter = 'latex';
% h.FontSize = 26;

hold off

set(gcf, 'color', 'none');
set(gca, 'color', 'none');
filename = sprintf('TPA_S_L1_ONLINE_TIME_LIVEJOURNAL');
export_fig(filename, '-pdf', '-transparent');


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% RANK
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
X = load('data/TPA_S_L1_ONLINE_TIME_POCKET.txt');

clf('reset');
hold on
box on
pbaspect([1 1 1]);
set(gca, 'fontsize', 25);

%set(gca,'xscale','log')
set(gca,'yscale','log')
colors = get(gca, 'colororder');
sz = 400;
scatter(X(1, 1), X(1, 2), sz, 'x', 'LineWidth',5, 'MarkerEdgeColor', colors(1, :))
scatter(X(2, 1), X(2, 2), sz, 'x', 'LineWidth',5, 'MarkerEdgeColor', colors(1, :))
scatter(X(3, 1), X(3, 2), sz, 'x', 'LineWidth',5, 'MarkerEdgeColor', colors(1, :))
scatter(X(4, 1), X(4, 2), sz, 'x', 'LineWidth',5, 'MarkerEdgeColor', colors(1, :))
scatter(X(5, 1), X(5, 2), sz, 'x', 'LineWidth',5, 'MarkerEdgeColor', colors(1, :))
scatter(X(6, 1), X(6, 2), sz, 'x', 'LineWidth',5, 'MarkerEdgeColor', colors(1, :))
%scatter(X(2, 1), X(2, 2), sz, 'filled', 's', 'LineWidth',1.5)
%scatter(X(3, 1), X(3, 2), sz, 'filled', 'd', 'LineWidth',1.5)
%scatter(X(4, 1), X(4, 2), sz, 'filled', '^', 'LineWidth',1.5)
%scatter(X(5, 1), X(5, 2), sz, '+', 'LineWidth',5)
%scatter(X(6, 1), X(6, 2), sz, 'x', 'LineWidth',5)
scatter(X(7, 1), X(7, 2), sz, 'filled','o', 'LineWidth', 5, 'MarkerFaceColor', colors(2, :))
% scatter(X(1, 1), X(1, 2), sz, '*', 'LineWidth', 5, 'MarkerEdgeColor', colors(7, :))
% scatter(X(2, 1), X(2, 2), sz, 'filled', 's', 'LineWidth',1.5)
% scatter(X(3, 1), X(3, 2), sz, 'filled', 'd', 'LineWidth',1.5)
% scatter(X(4, 1), X(4, 2), sz, 'filled', '^', 'LineWidth',1.5)
% scatter(X(5, 1), X(5, 2), sz, '+', 'LineWidth',5)
% scatter(X(6, 1), X(6, 2), sz, 'x', 'LineWidth',5)
% scatter(X(7, 1), X(7, 2), sz, 'filled', 'o', 'LineWidth',1.5, 'MarkerFaceColor', colors(1, :))

ylabel('Online time (sec)');
xlabel('L1 norm of error');
%h = legend('$\mathbf{r}_{\textnormal{nb}}$ (S=4)');
%h.Interpreter = 'latex';

dx = 0.02;
dy = 0.008;
%S=4
% h = text(X(1, 1)-0.08, X(1, 2)+1, '$\mathbf{r}_{\textnormal{nb}}$\\(S=4)');
% h.Interpreter = 'latex';
% h.FontSize = 26;
% 
% %S=10
% h = text(X(2, 1)-0.08, X(2, 2)+0.7, '$\mathbf{r}_{\textnormal{nb}}$\\(S=10)');
% h.Interpreter = 'latex';
% h.FontSize = 26;
% 
% %S=20
% h = text(X(3, 1)+0.01, X(3, 2)+0.7, '$\mathbf{r}_{\textnormal{nb}}$\\(S=20)');
% h.Interpreter = 'latex';
% h.FontSize = 26;
% 
% %S=30
% h = text(X(4, 1)+0.01, X(4, 2)+0.6, '$\mathbf{r}_{\textnormal{nb}}$\\(S=30)');
% h.Interpreter = 'latex';
% h.FontSize = 26;
% 
% %S=50
% h = text(X(5, 1)+0.01, X(5, 2)+0.6, '$\mathbf{r}_{\textnormal{nb}}$\\(S=50)');
% h.Interpreter = 'latex';
% h.FontSize = 26;
% 
% %IOI
% h = text(X(6, 1)+0.02, X(6, 2), '$\mathbf{r}_{\textnormal{IOI}}$');
% h.Interpreter = 'latex';
% h.FontSize = 26;
% 
% %TPA
% h = text(X(7, 1)+0.01, X(7, 2)+0.5, '$\mathbf{r}_{\textnormal{TPA}}$');
% h.Interpreter = 'latex';
%h.FontSize = 26;


hold off

set(gcf, 'color', 'none');
set(gca, 'color', 'none');
filename = sprintf('TPA_S_L1_ONLINE_TIME_POCKET');
export_fig(filename, '-pdf', '-transparent');

==> FIG/SCATTER/export_fig/ImageSelection.java <==
/*
 * Based on code snippet from
 * http://java.sun.com/developer/technicalArticles/releases/data/
 *
 * Copyright © 2008, 2010 Oracle and/or its affiliates. All rights reserved. Use is subject to license terms.
 */

import java.awt.image.BufferedImage;
import java.awt.datatransfer.*;

public class ImageSelection implements Transferable {
    
    private static final DataFlavor flavors[] =
    {DataFlavor.imageFlavor};
    
    private BufferedImage image;
    
    public ImageSelection(BufferedImage image) {
        this.image = image;
    }
    
    // Transferable
    public Object getTransferData(DataFlavor flavor) throws UnsupportedFlavorException {
        if (flavor.equals(flavors[0]) == false) {
            throw new UnsupportedFlavorException(flavor);
        }
        return image;
    }
    
    public DataFlavor[] getTransferDataFlavors() {
        return flavors;
    }
    
    public boolean isDataFlavorSupported(DataFlavor
    flavor) {
        return flavor.equals(flavors[0]);
    }
}

==> FIG/SCATTER/export_fig/append_pdfs.m <==
%APPEND_PDFS Appends/concatenates multiple PDF files
%
% Example:
%   append_pdfs(output, input1, input2, ...)
%   append_pdfs(output, input_list{:})
%   append_pdfs test.pdf temp1.pdf temp2.pdf
%
% This function appends multiple PDF files to an existing PDF file, or
% concatenates them into a PDF file if the output file doesn't yet exist.
%
% This function requires that you have ghostscript installed on your
% system. Ghostscript can be downloaded from: http://www.ghostscript.com
%
% IN:
%    output - string of output file name (including the extension, .pdf).
%             If it exists it is appended to; if not, it is created.
%    input1 - string of an input file name (including the extension, .pdf).
%             All input files are appended in order.
%    input_list - cell array list of input file name strings. All input
%                 files are appended in order.

% Copyright: Oliver Woodford, 2011

% Thanks to Reinhard Knoll for pointing out that appending multiple pdfs in
% one go is much faster than appending them one at a time.

% Thanks to Michael Teo for reporting the issue of a too long command line.
% Issue resolved on 5/5/2011, by passing gs a command file.

% Thanks to Martin Wittmann for pointing out the quality issue when
% appending multiple bitmaps.
% Issue resolved (to best of my ability) 1/6/2011, using the prepress
% setting

% 26/02/15: If temp dir is not writable, use the output folder for temp
%           files when appending (Javier Paredes); sanity check of inputs

function append_pdfs(varargin)

if nargin < 2,  return;  end  % sanity check

% Are we appending or creating a new file
append = exist(varargin{1}, 'file') == 2;
output = [tempname '.pdf'];
try
    % Ensure that the temp dir is writable (Javier Paredes 26/2/15)
    fid = fopen(output,'w');
    fwrite(fid,1);
    fclose(fid);
    delete(output);
    isTempDirOk = true;
catch
    % Temp dir is not writable, so use the output folder
    [dummy,fname,fext] = fileparts(output); %#ok<ASGLU>
    fpath = fileparts(varargin{1});
    output = fullfile(fpath,[fname fext]);
    isTempDirOk = false;
end
if ~append
    output = varargin{1};
    varargin = varargin(2:end);
end
% Create the command file
if isTempDirOk
    cmdfile = [tempname '.txt'];
else
    cmdfile = fullfile(fpath,[fname '.txt']);
end
fh = fopen(cmdfile, 'w');
fprintf(fh, '-q -dNOPAUSE -dBATCH -sDEVICE=pdfwrite -dPDFSETTINGS=/prepress -sOutputFile="%s" -f', output);
fprintf(fh, ' "%s"', varargin{:});
fclose(fh);
% Call ghostscript
ghostscript(['@"' cmdfile '"']);
% Delete the command file
delete(cmdfile);
% Rename the file if needed
if append
    movefile(output, varargin{1});
end
end


==> FIG/SCATTER/export_fig/copyfig.m <==
function fh = copyfig(fh)
%COPYFIG Create a copy of a figure, without changing the figure
%
% Examples:
%   fh_new = copyfig(fh_old)
%
% This function will create a copy of a figure, but not change the figure,
% as copyobj sometimes does, e.g. by changing legends.
%
% IN:
%    fh_old - The handle of the figure to be copied. Default: gcf.
%
% OUT:
%    fh_new - The handle of the created figure.

% Copyright (C) Oliver Woodford 2012

% 26/02/15: If temp dir is not writable, use the dest folder for temp
%           destination files (Javier Paredes)
% 15/04/15: Suppress warnings during copyobj (Dun Kirk comment on FEX page 2013-10-02)

    % Set the default
    if nargin == 0
        fh = gcf;
    end
    % Is there a legend?
    if isempty(findall(fh, 'Type', 'axes', 'Tag', 'legend'))
        % Safe to copy using copyobj
        oldWarn = warning('off'); %#ok<WNOFF>  %Suppress warnings during copyobj (Dun Kirk comment on FEX page 2013-10-02)
        fh = copyobj(fh, 0);
        warning(oldWarn);
    else
        % copyobj will change the figure, so save and then load it instead
        tmp_nam = [tempname '.fig'];
        try
            % Ensure that the temp dir is writable (Javier Paredes 26/2/15)
            fid = fopen(tmp_nam,'w');
            fwrite(fid,1);
            fclose(fid);
            delete(tmp_nam);  % cleanup
        catch
            % Temp dir is not writable, so use the current folder
            [dummy,fname,fext] = fileparts(tmp_nam); %#ok<ASGLU>
            fpath = pwd;
            tmp_nam = fullfile(fpath,[fname fext]);
        end
        hgsave(fh, tmp_nam);
        fh = hgload(tmp_nam);
        delete(tmp_nam);
    end
end


==> FIG/SCATTER/export_fig/crop_borders.m <==
function [A, vA, vB, bb_rel] = crop_borders(A, bcol, padding, crop_amounts)
%CROP_BORDERS Crop the borders of an image or stack of images
%
%   [B, vA, vB, bb_rel] = crop_borders(A, bcol, [padding])
%
%IN:
%   A - HxWxCxN stack of images.
%   bcol - Cx1 background colour vector.
%   padding - scalar indicating how much padding to have in relation to
%             the cropped-image-size (0<=padding<=1). Default: 0
%   crop_amounts - 4-element vector of crop amounts: [top,right,bottom,left]
%             where NaN/Inf indicate auto-cropping, 0 means no cropping,
%             and any other value mean cropping in pixel amounts.
%
%OUT:
%   B - JxKxCxN cropped stack of images.
%   vA     - coordinates in A that contain the cropped image
%   vB     - coordinates in B where the cropped version of A is placed
%   bb_rel - relative bounding box (used for eps-cropping)

%{
% 06/03/15: Improved image cropping thanks to Oscar Hartogensis
% 08/06/15: Fixed issue #76: case of transparent figure bgcolor
% 21/02/16: Enabled specifying non-automated crop amounts
% 04/04/16: Fix per Luiz Carvalho for old Matlab releases
%}

    if nargin < 3
        padding = 0;
    end
    if nargin < 4
        crop_amounts = nan(1,4);  % =auto-cropping
    end
    crop_amounts(end+1:4) = NaN;  % fill missing values with NaN

    [h, w, c, n] = size(A);
    if isempty(bcol)  % case of transparent bgcolor
        bcol = A(ceil(end/2),1,:,1);
    end
    if isscalar(bcol)
        bcol = bcol(ones(c, 1));
    end

    % Crop margin from left
    if ~isfinite(crop_amounts(4))
        bail = false;
        for l = 1:w
            for a = 1:c
                if ~all(col(A(:,l,a,:)) == bcol(a))
                    bail = true;
                    break;
                end
            end
            if bail
                break;
            end
        end
    else
        l = 1 + abs(crop_amounts(4));
    end

    % Crop margin from right
    if ~isfinite(crop_amounts(2))
        bcol = A(ceil(end/2),w,:,1);
        bail = false;
        for r = w:-1:l
            for a = 1:c
                if ~all(col(A(:,r,a,:)) == bcol(a))
                    bail = true;
                    break;
                end
            end
            if bail
                break;
            end
        end
    else
        r = w - abs(crop_amounts(2));
    end

    % Crop margin from top
    if ~isfinite(crop_amounts(1))
        bcol = A(1,ceil(end/2),:,1);
        bail = false;
        for t = 1:h
            for a = 1:c
                if ~all(col(A(t,:,a,:)) == bcol(a))
                    bail = true;
                    break;
                end
            end
            if bail
                break;
            end
        end
    else
        t = 1 + abs(crop_amounts(1));
    end

    % Crop margin from bottom
    bcol = A(h,ceil(end/2),:,1);
    if ~isfinite(crop_amounts(3))
        bail = false;
        for b = h:-1:t
            for a = 1:c
                if ~all(col(A(b,:,a,:)) == bcol(a))
                    bail = true;
                    break;
                end
            end
            if bail
                break;
            end
        end
    else
        b = h - abs(crop_amounts(3));
    end

    if padding == 0  % no padding
        if ~isequal([t b l r], [1 h 1 w]) % Check if we're actually croppping
            padding = 1; % Leave one boundary pixel to avoid bleeding on resize
        end
    elseif abs(padding) < 1  % pad value is a relative fraction of image size
        padding = sign(padding)*round(mean([b-t r-l])*abs(padding)); % ADJUST PADDING
    else  % pad value is in units of 1/72" points
        padding = round(padding);  % fix cases of non-integer pad value
    end

    if padding > 0  % extra padding
        % Create an empty image, containing the background color, that has the
        % cropped image size plus the padded border
        B = repmat(bcol,[(b-t)+1+padding*2,(r-l)+1+padding*2,1,n]);  % Fix per Luiz Carvalho
        % vA - coordinates in A that contain the cropped image
        vA = [t b l r];
        % vB - coordinates in B where the cropped version of A will be placed
        vB = [padding+1, (b-t)+1+padding, padding+1, (r-l)+1+padding];
        % Place the original image in the empty image
        B(vB(1):vB(2), vB(3):vB(4), :, :) = A(vA(1):vA(2), vA(3):vA(4), :, :);
        A = B;
    else  % extra cropping
        vA = [t-padding b+padding l-padding r+padding];
        A = A(vA(1):vA(2), vA(3):vA(4), :, :);
        vB = [NaN NaN NaN NaN];
    end

    % For EPS cropping, determine the relative BoundingBox - bb_rel
    bb_rel = [l-1 h-b-1 r+1 h-t+1]./[w h w h];
end

function A = col(A)
    A = A(:);
end


==> FIG/SCATTER/export_fig/eps2pdf.m <==
function eps2pdf(source, dest, crop, append, gray, quality, gs_options)
%EPS2PDF  Convert an eps file to pdf format using ghostscript
%
% Examples:
%   eps2pdf source dest
%   eps2pdf(source, dest, crop)
%   eps2pdf(source, dest, crop, append)
%   eps2pdf(source, dest, crop, append, gray)
%   eps2pdf(source, dest, crop, append, gray, quality)
%   eps2pdf(source, dest, crop, append, gray, quality, gs_options)
%
% This function converts an eps file to pdf format. The output can be
% optionally cropped and also converted to grayscale. If the output pdf
% file already exists then the eps file can optionally be appended as a new
% page on the end of the eps file. The level of bitmap compression can also
% optionally be set.
%
% This function requires that you have ghostscript installed on your
% system. Ghostscript can be downloaded from: http://www.ghostscript.com
%
% Inputs:
%   source  - filename of the source eps file to convert. The filename is
%             assumed to already have the extension ".eps".
%   dest    - filename of the destination pdf file. The filename is assumed
%             to already have the extension ".pdf".
%   crop    - boolean indicating whether to crop the borders off the pdf.
%             Default: true.
%   append  - boolean indicating whether the eps should be appended to the
%             end of the pdf as a new page (if the pdf exists already).
%             Default: false.
%   gray    - boolean indicating whether the output pdf should be grayscale
%             or not. Default: false.
%   quality - scalar indicating the level of image bitmap quality to
%             output. A larger value gives a higher quality. quality > 100
%             gives lossless output. Default: ghostscript prepress default.
%   gs_options - optional ghostscript options (e.g.: '-dNoOutputFonts'). If
%                multiple options are needed, enclose in call array: {'-a','-b'}

% Copyright (C) Oliver Woodford 2009-2014, Yair Altman 2015-

% Suggestion of appending pdf files provided by Matt C at:
% http://www.mathworks.com/matlabcentral/fileexchange/23629

% Thank you to Fabio Viola for pointing out compression artifacts, leading
% to the quality setting.
% Thank you to Scott for pointing out the subsampling of very small images,
% which was fixed for lossless compression settings.

% 9/12/2011 Pass font path to ghostscript.
% 26/02/15: If temp dir is not writable, use the dest folder for temp
%           destination files (Javier Paredes)
% 28/02/15: Enable users to specify optional ghostscript options (issue #36)
% 01/03/15: Upon GS error, retry without the -sFONTPATH= option (this might solve
%           some /findfont errors according to James Rankin, FEX Comment 23/01/15)
% 23/06/15: Added extra debug info in case of ghostscript error; code indentation
% 04/10/15: Suggest a workaround for issue #41 (missing font path; thanks Mariia Fedotenkova)
% 22/02/16: Bug fix from latest release of this file (workaround for issue #41)

    % Intialise the options string for ghostscript
    options = ['-q -dNOPAUSE -dBATCH -sDEVICE=pdfwrite -dPDFSETTINGS=/prepress -sOutputFile="' dest '"'];
    % Set crop option
    if nargin < 3 || crop
        options = [options ' -dEPSCrop'];
    end
    % Set the font path
    fp = font_path();
    if ~isempty(fp)
        options = [options ' -sFONTPATH="' fp '"'];
    end
    % Set the grayscale option
    if nargin > 4 && gray
        options = [options ' -sColorConversionStrategy=Gray -dProcessColorModel=/DeviceGray'];
    end
    % Set the bitmap quality
    if nargin > 5 && ~isempty(quality)
        options = [options ' -dAutoFilterColorImages=false -dAutoFilterGrayImages=false'];
        if quality > 100
            options = [options ' -dColorImageFilter=/FlateEncode -dGrayImageFilter=/FlateEncode -c ".setpdfwrite << /ColorImageDownsampleThreshold 10 /GrayImageDownsampleThreshold 10 >> setdistillerparams"'];
        else
            options = [options ' -dColorImageFilter=/DCTEncode -dGrayImageFilter=/DCTEncode'];
            v = 1 + (quality < 80);
            quality = 1 - quality / 100;
            s = sprintf('<< /QFactor %.2f /Blend 1 /HSample [%d 1 1 %d] /VSample [%d 1 1 %d] >>', quality, v, v, v, v);
            options = sprintf('%s -c ".setpdfwrite << /ColorImageDict %s /GrayImageDict %s >> setdistillerparams"', options, s, s);
        end
    end
    % Enable users to specify optional ghostscript options (issue #36)
    if nargin > 6 && ~isempty(gs_options)
        if iscell(gs_options)
            gs_options = sprintf(' %s',gs_options{:});
        elseif ~ischar(gs_options)
            error('gs_options input argument must be a string or cell-array of strings');
        else
            gs_options = [' ' gs_options];
        end
        options = [options gs_options];
    end
    % Check if the output file exists
    if nargin > 3 && append && exist(dest, 'file') == 2
        % File exists - append current figure to the end
        tmp_nam = tempname;
        try
            % Ensure that the temp dir is writable (Javier Paredes 26/2/15)
            fid = fopen(tmp_nam,'w');
            fwrite(fid,1);
            fclose(fid);
            delete(tmp_nam);
        catch
            % Temp dir is not writable, so use the dest folder
            [dummy,fname,fext] = fileparts(tmp_nam); %#ok<ASGLU>
            fpath = fileparts(dest);
            tmp_nam = fullfile(fpath,[fname fext]);
        end
        % Copy the file
        copyfile(dest, tmp_nam);
        % Add the output file names
        options = [options ' -f "' tmp_nam '" "' source '"'];
        try
            % Convert to pdf using ghostscript
            [status, message] = ghostscript(options);
        catch me
            % Delete the intermediate file
            delete(tmp_nam);
            rethrow(me);
        end
        % Delete the intermediate file
        delete(tmp_nam);
    else
        % File doesn't exist or should be over-written
        % Add the output file names
        options = [options ' -f "' source '"'];
        % Convert to pdf using ghostscript
        [status, message] = ghostscript(options);
    end
    % Check for error
    if status
        % Retry without the -sFONTPATH= option (this might solve some GS
        % /findfont errors according to James Rankin, FEX Comment 23/01/15)
        orig_options = options;
        if ~isempty(fp)
            options = regexprep(options, ' -sFONTPATH=[^ ]+ ',' ');
            status = ghostscript(options);
            if ~status, return; end  % hurray! (no error)
        end
        % Report error
        if isempty(message)
            error('Unable to generate pdf. Check destination directory is writable.');
        elseif ~isempty(strfind(message,'/typecheck in /findfont'))
            % Suggest a workaround for issue #41 (missing font path)
            font_name = strtrim(regexprep(message,'.*Operand stack:\s*(.*)\s*Execution.*','$1'));
            fprintf(2, 'Ghostscript error: could not find the following font(s): %s\n', font_name);
            fpath = fileparts(mfilename('fullpath'));
            gs_fonts_file = fullfile(fpath, '.ignore', 'gs_font_path.txt');
            fprintf(2, '  try to add the font''s folder to your %s file\n\n', gs_fonts_file);
            error('export_fig error');
        else
            fprintf(2, '\nGhostscript error: perhaps %s is open by another application\n', dest);
            if ~isempty(gs_options)
                fprintf(2, '  or maybe the%s option(s) are not accepted by your GS version\n', gs_options);
            end
            fprintf(2, 'Ghostscript options: %s\n\n', orig_options);
            error(message);
        end
    end
end

% Function to return (and create, where necessary) the font path
function fp = font_path()
    fp = user_string('gs_font_path');
    if ~isempty(fp)
        return
    end
    % Create the path
    % Start with the default path
    fp = getenv('GS_FONTPATH');
    % Add on the typical directories for a given OS
    if ispc
        if ~isempty(fp)
            fp = [fp ';'];
        end
        fp = [fp getenv('WINDIR') filesep 'Fonts'];
    else
        if ~isempty(fp)
            fp = [fp ':'];
        end
        fp = [fp '/usr/share/fonts:/usr/local/share/fonts:/usr/share/fonts/X11:/usr/local/share/fonts/X11:/usr/share/fonts/truetype:/usr/local/share/fonts/truetype'];
    end
    user_string('gs_font_path', fp);
end


==> FIG/SCATTER/export_fig/export_fig.m <==
function [imageData, alpha] = export_fig(varargin)
%EXPORT_FIG  Exports figures in a publication-quality format
%
% Examples:
%   imageData = export_fig
%   [imageData, alpha] = export_fig
%   export_fig filename
%   export_fig filename -format1 -format2
%   export_fig ... -nocrop
%   export_fig ... -c[<val>,<val>,<val>,<val>]
%   export_fig ... -transparent
%   export_fig ... -native
%   export_fig ... -m<val>
%   export_fig ... -r<val>
%   export_fig ... -a<val>
%   export_fig ... -q<val>
%   export_fig ... -p<val>
%   export_fig ... -d<gs_option>
%   export_fig ... -depsc
%   export_fig ... -<renderer>
%   export_fig ... -<colorspace>
%   export_fig ... -append
%   export_fig ... -bookmark
%   export_fig ... -clipboard
%   export_fig ... -update
%   export_fig ... -nofontswap
%   export_fig(..., handle)
%
% This function saves a figure or single axes to one or more vector and/or
% bitmap file formats, and/or outputs a rasterized version to the workspace,
% with the following properties:
%   - Figure/axes reproduced as it appears on screen
%   - Cropped borders (optional)
%   - Embedded fonts (vector formats)
%   - Improved line and grid line styles
%   - Anti-aliased graphics (bitmap formats)
%   - Render images at native resolution (optional for bitmap formats)
%   - Transparent background supported (pdf, eps, png)
%   - Semi-transparent patch objects supported (png only)
%   - RGB, CMYK or grayscale output (CMYK only with pdf, eps, tiff)
%   - Variable image compression, including lossless (pdf, eps, jpg)
%   - Optionally append to file (pdf, tiff)
%   - Vector formats: pdf, eps
%   - Bitmap formats: png, tiff, jpg, bmp, export to workspace
%
% This function is especially suited to exporting figures for use in
% publications and presentations, because of the high quality and
% portability of media produced.
%
% Note that the background color and figure dimensions are reproduced
% (the latter approximately, and ignoring cropping & magnification) in the
% output file. For transparent background (and semi-transparent patch
% objects), use the -transparent option or set the figure 'Color' property
% to 'none'. To make axes transparent set the axes 'Color' property to
% 'none'. PDF, EPS and PNG are the only formats that support a transparent
% background, while only PNG format supports transparency of patch objects.
%
% The choice of renderer (opengl, zbuffer or painters) has a large impact
% on the quality of output. The default value (opengl for bitmaps, painters
% for vector formats) generally gives good results, but if you aren't
% satisfied then try another renderer.  Notes: 1) For vector formats (EPS,
% PDF), only painters generates vector graphics. 2) For bitmaps, only
% opengl can render transparent patch objects correctly. 3) For bitmaps,
% only painters will correctly scale line dash and dot lengths when
% magnifying or anti-aliasing. 4) Fonts may be substitued with Courier when
% using painters.
%
% When exporting to vector format (PDF & EPS) and bitmap format using the
% painters renderer, this function requires that ghostscript is installed
% on your system. You can download this from:
%   http://www.ghostscript.com
% When exporting to eps it additionally requires pdftops, from the Xpdf
% suite of functions. You can download this from:
%   http://www.foolabs.com/xpdf
%
% Inputs:
%   filename - string containing the name (optionally including full or
%              relative path) of the file the figure is to be saved as. If
%              a path is not specified, the figure is saved in the current
%              directory. If no name and no output arguments are specified,
%              the default name, 'export_fig_out', is used. If neither a
%              file extension nor a format are specified, a ".png" is added
%              and the figure saved in that format.
%   -format1, -format2, etc. - strings containing the extensions of the
%                              file formats the figure is to be saved as.
%                              Valid options are: '-pdf', '-eps', '-png',
%                              '-tif', '-jpg' and '-bmp'. All combinations
%                              of formats are valid.
%   -nocrop - option indicating that the borders of the output are not to
%             be cropped.
%   -c[<val>,<val>,<val>,<val>] - option indicating crop amounts. Must be
%             a 4-element vector of numeric values: [top,right,bottom,left]
%             where NaN/Inf indicate auto-cropping, 0 means no cropping,
%             and any other value mean cropping in pixel amounts.
%   -transparent - option indicating that the figure background is to be
%                  made transparent (png, pdf and eps output only).
%   -m<val> - option where val indicates the factor to magnify the
%             on-screen figure pixel dimensions by when generating bitmap
%             outputs (does not affect vector formats). Default: '-m1'.
%   -r<val> - option val indicates the resolution (in pixels per inch) to
%             export bitmap and vector outputs at, keeping the dimensions
%             of the on-screen figure. Default: '-r864' (for vector output
%             only). Note that the -m option overides the -r option for
%             bitmap outputs only.
%   -native - option indicating that the output resolution (when outputting
%             a bitmap format) should be such that the vertical resolution
%             of the first suitable image found in the figure is at the
%             native resolution of that image. To specify a particular
%             image to use, give it the tag 'export_fig_native'. Notes:
%             This overrides any value set with the -m and -r options. It
%             also assumes that the image is displayed front-to-parallel
%             with the screen. The output resolution is approximate and
%             should not be relied upon. Anti-aliasing can have adverse
%             effects on image quality (disable with the -a1 option).
%   -a1, -a2, -a3, -a4 - option indicating the amount of anti-aliasing to
%                        use for bitmap outputs. '-a1' means no anti-
%                        aliasing; '-a4' is the maximum amount (default).
%   -<renderer> - option to force a particular renderer (painters, opengl or
%                 zbuffer). Default value: opengl for bitmap formats or
%                 figures with patches and/or transparent annotations;
%                 painters for vector formats without patches/transparencies.
%   -<colorspace> - option indicating which colorspace color figures should
%                   be saved in: RGB (default), CMYK or gray. CMYK is only
%                   supported in pdf, eps and tiff output.
%   -q<val> - option to vary bitmap image quality (in pdf, eps and jpg
%             files only).  Larger val, in the range 0-100, gives higher
%             quality/lower compression. val > 100 gives lossless
%             compression. Default: '-q95' for jpg, ghostscript prepress
%             default for pdf & eps. Note: lossless compression can
%             sometimes give a smaller file size than the default lossy
%             compression, depending on the type of images.
%   -p<val> - option to pad a border of width val to exported files, where
%             val is either a relative size with respect to cropped image
%             size (i.e. p=0.01 adds a 1% border). For EPS & PDF formats,
%             val can also be integer in units of 1/72" points (abs(val)>1).
%             val can be positive (padding) or negative (extra cropping).
%             If used, the -nocrop flag will be ignored, i.e. the image will
%             always be cropped and then padded. Default: 0 (i.e. no padding).
%   -append - option indicating that if the file (pdfs only) already
%             exists, the figure is to be appended as a new page, instead
%             of being overwritten (default).
%   -bookmark - option to indicate that a bookmark with the name of the
%               figure is to be created in the output file (pdf only).
%   -clipboard - option to save output as an image on the system clipboard.
%                Note: background transparency is not preserved in clipboard
%   -d<gs_option> - option to indicate a ghostscript setting. For example,
%                   -dMaxBitmap=0 or -dNoOutputFonts (Ghostscript 9.15+).
%   -depsc -  option to use EPS level-3 rather than the default level-2 print
%             device. This solves some bugs with Matlab's default -depsc2 device
%             such as discolored subplot lines on images (vector formats only).
%   -update - option to download and install the latest version of export_fig
%   -nofontswap - option to avoid font swapping. Font swapping is automatically
%             done in vector formats (only): 11 standard Matlab fonts are
%             replaced by the original figure fonts. This option prevents this.
%   handle -  The handle of the figure, axes or uipanels (can be an array of
%             handles, but the objects must be in the same figure) to be
%             saved. Default: gcf.
%
% Outputs:
%   imageData - MxNxC uint8 image array of the exported image.
%   alpha     - MxN single array of alphamatte values in the range [0,1],
%               for the case when the background is transparent.
%
%   Some helpful examples and tips can be found at:
%      https://github.com/altmany/export_fig
%
%   See also PRINT, SAVEAS, ScreenCapture (on the Matlab File Exchange)

%{
% Copyright (C) Oliver Woodford 2008-2014, Yair Altman 2015-

% The idea of using ghostscript is inspired by Peder Axensten's SAVEFIG
% (fex id: 10889) which is itself inspired by EPS2PDF (fex id: 5782).
% The idea for using pdftops came from the MATLAB newsgroup (id: 168171).
% The idea of editing the EPS file to change line styles comes from Jiro
% Doke's FIXPSLINESTYLE (fex id: 17928).
% The idea of changing dash length with line width came from comments on
% fex id: 5743, but the implementation is mine :)
% The idea of anti-aliasing bitmaps came from Anders Brun's MYAA (fex id:
% 20979).
% The idea of appending figures in pdfs came from Matt C in comments on the
% FEX (id: 23629)

% Thanks to Roland Martin for pointing out the colour MATLAB
% bug/feature with colorbar axes and transparent backgrounds.
% Thanks also to Andrew Matthews for describing a bug to do with the figure
% size changing in -nodisplay mode. I couldn't reproduce it, but included a
% fix anyway.
% Thanks to Tammy Threadgill for reporting a bug where an axes is not
% isolated from gui objects.
%}
%{
% 23/02/12: Ensure that axes limits don't change during printing
% 14/03/12: Fix bug in fixing the axes limits (thanks to Tobias Lamour for reporting it).
% 02/05/12: Incorporate patch of Petr Nechaev (many thanks), enabling bookmarking of figures in pdf files.
% 09/05/12: Incorporate patch of Arcelia Arrieta (many thanks), to keep tick marks fixed.
% 12/12/12: Add support for isolating uipanels. Thanks to michael for suggesting it.
% 25/09/13: Add support for changing resolution in vector formats. Thanks to Jan Jaap Meijer for suggesting it.
% 07/05/14: Add support for '~' at start of path. Thanks to Sally Warner for suggesting it.
% 24/02/15: Fix Matlab R2014b bug (issue #34): plot markers are not displayed when ZLimMode='manual'
% 25/02/15: Fix issue #4 (using HG2 on R2014a and earlier)
% 25/02/15: Fix issue #21 (bold TeX axes labels/titles in R2014b)
% 26/02/15: If temp dir is not writable, use the user-specified folder for temporary EPS/PDF files (Javier Paredes)
% 27/02/15: Modified repository URL from github.com/ojwoodford to /altmany
%           Indented main function
%           Added top-level try-catch block to display useful workarounds
% 28/02/15: Enable users to specify optional ghostscript options (issue #36)
% 06/03/15: Improved image padding & cropping thanks to Oscar Hartogensis
% 26/03/15: Fixed issue #49 (bug with transparent grayscale images); fixed out-of-memory issue
% 26/03/15: Fixed issue #42: non-normalized annotations on HG1
% 26/03/15: Fixed issue #46: Ghostscript crash if figure units <> pixels
% 27/03/15: Fixed issue #39: bad export of transparent annotations/patches
% 28/03/15: Fixed issue #50: error on some Matlab versions with the fix for issue #42
% 29/03/15: Fixed issue #33: bugs in Matlab's print() function with -cmyk
% 29/03/15: Improved processing of input args (accept space between param name & value, related to issue #51)
% 30/03/15: When exporting *.fig files, then saveas *.fig if figure is open, otherwise export the specified fig file
% 30/03/15: Fixed edge case bug introduced yesterday (commit #ae1755bd2e11dc4e99b95a7681f6e211b3fa9358)
% 09/04/15: Consolidated header comment sections; initialize output vars only if requested (nargout>0)
% 14/04/15: Workaround for issue #45: lines in image subplots are exported in invalid color
% 15/04/15: Fixed edge-case in parsing input parameters; fixed help section to show the -depsc option (issue #45)
% 21/04/15: Bug fix: Ghostscript croaks on % chars in output PDF file (reported by Sven on FEX page, 15-Jul-2014)
% 22/04/15: Bug fix: Pdftops croaks on relative paths (reported by Tintin Milou on FEX page, 19-Jan-2015)
% 04/05/15: Merged fix #63 (Kevin Mattheus Moerman): prevent tick-label changes during export
% 07/05/15: Partial fix for issue #65: PDF export used painters rather than opengl renderer (thanks Nguyenr)
% 08/05/15: Fixed issue #65: bad PDF append since commit #e9f3cdf 21/04/15 (thanks Robert Nguyen)
% 12/05/15: Fixed issue #67: exponent labels cropped in export, since fix #63 (04/05/15)
% 28/05/15: Fixed issue #69: set non-bold label font only if the string contains symbols (\beta etc.), followup to issue #21
% 29/05/15: Added informative error message in case user requested SVG output (issue #72)
% 09/06/15: Fixed issue #58: -transparent removed anti-aliasing when exporting to PNG
% 19/06/15: Added -update option to download and install the latest version of export_fig
% 07/07/15: Added -nofontswap option to avoid font-swapping in EPS/PDF
% 16/07/15: Fixed problem with anti-aliasing on old Matlab releases
% 11/09/15: Fixed issue #103: magnification must never become negative; also fixed reported error msg in parsing input params
% 26/09/15: Alert if trying to export transparent patches/areas to non-PNG outputs (issue #108)
% 04/10/15: Do not suggest workarounds for certain errors that have already been handled previously
% 01/11/15: Fixed issue #112: use same renderer in print2eps as export_fig (thanks to Jesús Pestana Puerta)
% 10/11/15: Custom GS installation webpage for MacOS. Thanks to Andy Hueni via FEX
% 19/11/15: Fixed clipboard export in R2015b (thanks to Dan K via FEX)
% 21/02/16: Added -c option for indicating specific crop amounts (idea by Cedric Noordam on FEX)
%}

    if nargout
        [imageData, alpha] = deal([]);
    end
    hadError = false;
    displaySuggestedWorkarounds = true;

    % Ensure the figure is rendered correctly _now_ so that properties like axes limits are up-to-date
    drawnow;
    pause(0.05);  % this solves timing issues with Java Swing's EDT (http://undocumentedmatlab.com/blog/solving-a-matlab-hang-problem)

    % Parse the input arguments
    fig = get(0, 'CurrentFigure');
    [fig, options] = parse_args(nargout, fig, varargin{:});

    % Ensure that we have a figure handle
    if isequal(fig,-1)
        return;  % silent bail-out
    elseif isempty(fig)
        error('No figure found');
    end

    % Isolate the subplot, if it is one
    cls = all(ismember(get(fig, 'Type'), {'axes', 'uipanel'}));
    if cls
        % Given handles of one or more axes, so isolate them from the rest
        fig = isolate_axes(fig);
    else
        % Check we have a figure
        if ~isequal(get(fig, 'Type'), 'figure');
            error('Handle must be that of a figure, axes or uipanel');
        end
        % Get the old InvertHardcopy mode
        old_mode = get(fig, 'InvertHardcopy');
    end

    % Hack the font units where necessary (due to a font rendering bug in print?).
    % This may not work perfectly in all cases.
    % Also it can change the figure layout if reverted, so use a copy.
    magnify = options.magnify * options.aa_factor;
    if isbitmap(options) && magnify ~= 1
        fontu = findall(fig, 'FontUnits', 'normalized');
        if ~isempty(fontu)
            % Some normalized font units found
            if ~cls
                fig = copyfig(fig);
                set(fig, 'Visible', 'off');
                fontu = findall(fig, 'FontUnits', 'normalized');
                cls = true;
            end
            set(fontu, 'FontUnits', 'points');
        end
    end

    try
        % MATLAB "feature": axes limits and tick marks can change when printing
        Hlims = findall(fig, 'Type', 'axes');
        if ~cls
            % Record the old axes limit and tick modes
            Xlims = make_cell(get(Hlims, 'XLimMode'));
            Ylims = make_cell(get(Hlims, 'YLimMode'));
            Zlims = make_cell(get(Hlims, 'ZLimMode'));
            Xtick = make_cell(get(Hlims, 'XTickMode'));
            Ytick = make_cell(get(Hlims, 'YTickMode'));
            Ztick = make_cell(get(Hlims, 'ZTickMode'));
            Xlabel = make_cell(get(Hlims, 'XTickLabelMode')); 
            Ylabel = make_cell(get(Hlims, 'YTickLabelMode')); 
            Zlabel = make_cell(get(Hlims, 'ZTickLabelMode')); 
        end

        % Set all axes limit and tick modes to manual, so the limits and ticks can't change
        % Fix Matlab R2014b bug (issue #34): plot markers are not displayed when ZLimMode='manual'
        set(Hlims, 'XLimMode', 'manual', 'YLimMode', 'manual');
        set_tick_mode(Hlims, 'X');
        set_tick_mode(Hlims, 'Y');
        if ~using_hg2(fig)
            set(Hlims,'ZLimMode', 'manual');
            set_tick_mode(Hlims, 'Z');
        end
    catch
        % ignore - fix issue #4 (using HG2 on R2014a and earlier)
    end

    % Fix issue #21 (bold TeX axes labels/titles in R2014b when exporting to EPS/PDF)
    try
        if using_hg2(fig) && isvector(options)
            % Set the FontWeight of axes labels/titles to 'normal'
            % Fix issue #69: set non-bold font only if the string contains symbols (\beta etc.)
            texLabels = findall(fig, 'type','text', 'FontWeight','bold');
            symbolIdx = ~cellfun('isempty',strfind({texLabels.String},'\'));
            set(texLabels(symbolIdx), 'FontWeight','normal');
        end
    catch
        % ignore
    end

    % Fix issue #42: non-normalized annotations on HG1 (internal Matlab bug)
    annotationHandles = [];
    try
        if ~using_hg2(fig)
            annotationHandles = findall(fig,'Type','hggroup','-and','-property','Units','-and','-not','Units','norm');
            try  % suggested by Jesús Pestana Puerta (jespestana) 30/9/2015
                originalUnits = get(annotationHandles,'Units');
                set(annotationHandles,'Units','norm');
            catch
            end
        end
    catch
        % should never happen, but ignore in any case - issue #50
    end

    % Fix issue #46: Ghostscript crash if figure units <> pixels
    oldFigUnits = get(fig,'Units');
    set(fig,'Units','pixels');

    % Set to print exactly what is there
    set(fig, 'InvertHardcopy', 'off');
    % Set the renderer
    switch options.renderer
        case 1
            renderer = '-opengl';
        case 2
            renderer = '-zbuffer';
        case 3
            renderer = '-painters';
        otherwise
            renderer = '-opengl'; % Default for bitmaps
    end

    % Handle transparent patches
    hasTransparency = ~isempty(findall(fig,'-property','FaceAlpha','-and','-not','FaceAlpha',1));
    hasPatches      = ~isempty(findall(fig,'type','patch'));
    if hasTransparency
        % Alert if trying to export transparent patches/areas to non-PNG outputs (issue #108)
        msg = 'export_fig currently supports transparent patches/areas only in PNG output. ';
        if options.pdf
            warning('export_fig:transparency', '%s\nTo export transparent patches/areas to PDF, use the print command:\n print(gcf, ''-dpdf'', ''%s.pdf'');', msg, options.name);
        elseif ~options.png
            warning('export_fig:transparency', '%s\nTo export the transparency correctly, try using the ScreenCapture utility on the Matlab File Exchange: http://bit.ly/1QFrBip', msg);
        end
    end

    try
        % Do the bitmap formats first
        if isbitmap(options)
            if abs(options.bb_padding) > 1
                displaySuggestedWorkarounds = false;
                error('For bitmap output (png,jpg,tif,bmp) the padding value (-p) must be between -1<p<1')
            end
            % Get the background colour
            if options.transparent && (options.png || options.alpha)
                % Get out an alpha channel
                % MATLAB "feature": black colorbar axes can change to white and vice versa!
                hCB = findall(fig, 'Type','axes', 'Tag','Colorbar');
                if isempty(hCB)
                    yCol = [];
                    xCol = [];
                else
                    yCol = get(hCB, 'YColor');
                    xCol = get(hCB, 'XColor');
                    if iscell(yCol)
                        yCol = cell2mat(yCol);
                        xCol = cell2mat(xCol);
                    end
                    yCol = sum(yCol, 2);
                    xCol = sum(xCol, 2);
                end
                % MATLAB "feature": apparently figure size can change when changing
                % colour in -nodisplay mode
                pos = get(fig, 'Position');
                % Set the background colour to black, and set size in case it was
                % changed internally
                tcol = get(fig, 'Color');
                set(fig, 'Color', 'k', 'Position', pos);
                % Correct the colorbar axes colours
                set(hCB(yCol==0), 'YColor', [0 0 0]);
                set(hCB(xCol==0), 'XColor', [0 0 0]);

                % The following code might cause out-of-memory errors
                try
                    % Print large version to array
                    B = print2array(fig, magnify, renderer);
                    % Downscale the image
                    B = downsize(single(B), options.aa_factor);
                catch
                    % This is more conservative in memory, but kills transparency (issue #58)
                    B = single(print2array(fig, magnify/options.aa_factor, renderer));
                end

                % Set background to white (and set size)
                set(fig, 'Color', 'w', 'Position', pos);
                % Correct the colorbar axes colours
                set(hCB(yCol==3), 'YColor', [1 1 1]);
                set(hCB(xCol==3), 'XColor', [1 1 1]);

                % The following code might cause out-of-memory errors
                try
                    % Print large version to array
                    A = print2array(fig, magnify, renderer);
                    % Downscale the image
                    A = downsize(single(A), options.aa_factor);
                catch
                    % This is more conservative in memory, but kills transparency (issue #58)
                    A = single(print2array(fig, magnify/options.aa_factor, renderer));
                end

                % Set the background colour (and size) back to normal
                set(fig, 'Color', tcol, 'Position', pos);
                % Compute the alpha map
                alpha = round(sum(B - A, 3)) / (255 * 3) + 1;
                A = alpha;
                A(A==0) = 1;
                A = B ./ A(:,:,[1 1 1]);
                clear B
                % Convert to greyscale
                if options.colourspace == 2
                    A = rgb2grey(A);
                end
                A = uint8(A);
                % Crop the background
                if options.crop
                    %[alpha, v] = crop_borders(alpha, 0, 1, options.crop_amounts);
                    %A = A(v(1):v(2),v(3):v(4),:);
                    [alpha, vA, vB] = crop_borders(alpha, 0, options.bb_padding, options.crop_amounts);
                    if ~any(isnan(vB)) % positive padding
                        B = repmat(uint8(zeros(1,1,size(A,3))),size(alpha));
                        B(vB(1):vB(2), vB(3):vB(4), :) = A(vA(1):vA(2), vA(3):vA(4), :); % ADDED BY OH
                        A = B;
                    else  % negative padding
                        A = A(vA(1):vA(2), vA(3):vA(4), :);
                    end
                end
                if options.png
                    % Compute the resolution
                    res = options.magnify * get(0, 'ScreenPixelsPerInch') / 25.4e-3;
                    % Save the png
                    imwrite(A, [options.name '.png'], 'Alpha', double(alpha), 'ResolutionUnit', 'meter', 'XResolution', res, 'YResolution', res);
                    % Clear the png bit
                    options.png = false;
                end
                % Return only one channel for greyscale
                if isbitmap(options)
                    A = check_greyscale(A);
                end
                if options.alpha
                    % Store the image
                    imageData = A;
                    % Clear the alpha bit
                    options.alpha = false;
                end
                % Get the non-alpha image
                if isbitmap(options)
                    alph = alpha(:,:,ones(1, size(A, 3)));
                    A = uint8(single(A) .* alph + 255 * (1 - alph));
                    clear alph
                end
                if options.im
                    % Store the new image
                    imageData = A;
                end
            else
                % Print large version to array
                if options.transparent
                    % MATLAB "feature": apparently figure size can change when changing
                    % colour in -nodisplay mode
                    pos = get(fig, 'Position');
                    tcol = get(fig, 'Color');
                    set(fig, 'Color', 'w', 'Position', pos);
                    A = print2array(fig, magnify, renderer);
                    set(fig, 'Color', tcol, 'Position', pos);
                    tcol = 255;
                else
                    [A, tcol] = print2array(fig, magnify, renderer);
                end
                % Crop the background
                if options.crop
                    A = crop_borders(A, tcol, options.bb_padding, options.crop_amounts);
                end
                % Downscale the image
                A = downsize(A, options.aa_factor);
                if options.colourspace == 2
                    % Convert to greyscale
                    A = rgb2grey(A);
                else
                    % Return only one channel for greyscale
                    A = check_greyscale(A);
                end
                % Outputs
                if options.im
                    imageData = A;
                end
                if options.alpha
                    imageData = A;
                    alpha = zeros(size(A, 1), size(A, 2), 'single');
                end
            end
            % Save the images
            if options.png
                res = options.magnify * get(0, 'ScreenPixelsPerInch') / 25.4e-3;
                imwrite(A, [options.name '.png'], 'ResolutionUnit', 'meter', 'XResolution', res, 'YResolution', res);
            end
            if options.bmp
                imwrite(A, [options.name '.bmp']);
            end
            % Save jpeg with given quality
            if options.jpg
                quality = options.quality;
                if isempty(quality)
                    quality = 95;
                end
                if quality > 100
                    imwrite(A, [options.name '.jpg'], 'Mode', 'lossless');
                else
                    imwrite(A, [options.name '.jpg'], 'Quality', quality);
                end
            end
            % Save tif images in cmyk if wanted (and possible)
            if options.tif
                if options.colourspace == 1 && size(A, 3) == 3
                    A = double(255 - A);
                    K = min(A, [], 3);
                    K_ = 255 ./ max(255 - K, 1);
                    C = (A(:,:,1) - K) .* K_;
                    M = (A(:,:,2) - K) .* K_;
                    Y = (A(:,:,3) - K) .* K_;
                    A = uint8(cat(3, C, M, Y, K));
                    clear C M Y K K_
                end
                append_mode = {'overwrite', 'append'};
                imwrite(A, [options.name '.tif'], 'Resolution', options.magnify*get(0, 'ScreenPixelsPerInch'), 'WriteMode', append_mode{options.append+1});
            end
        end

        % Now do the vector formats
        if isvector(options)
            % Set the default renderer to painters
            if ~options.renderer
                if hasTransparency || hasPatches
                    % This is *MUCH* slower, but more accurate for patches and transparent annotations (issue #39)
                    renderer = '-opengl';
                else
                    renderer = '-painters';
                end
            end
            options.rendererStr = renderer;  % fix for issue #112
            % Generate some filenames
            tmp_nam = [tempname '.eps'];
            try
                % Ensure that the temp dir is writable (Javier Paredes 30/1/15)
                fid = fopen(tmp_nam,'w');
                fwrite(fid,1);
                fclose(fid);
                delete(tmp_nam);
                isTempDirOk = true;
            catch
                % Temp dir is not writable, so use the user-specified folder
                [dummy,fname,fext] = fileparts(tmp_nam); %#ok<ASGLU>
                fpath = fileparts(options.name);
                tmp_nam = fullfile(fpath,[fname fext]);
                isTempDirOk = false;
            end
            if isTempDirOk
                pdf_nam_tmp = [tempname '.pdf'];
            else
                pdf_nam_tmp = fullfile(fpath,[fname '.pdf']);
            end
            if options.pdf
                pdf_nam = [options.name '.pdf'];
                try copyfile(pdf_nam, pdf_nam_tmp, 'f'); catch, end  % fix for issue #65
            else
                pdf_nam = pdf_nam_tmp;
            end
            % Generate the options for print
            p2eArgs = {renderer, sprintf('-r%d', options.resolution)};
            if options.colourspace == 1  % CMYK
                % Issue #33: due to internal bugs in Matlab's print() function, we can't use its -cmyk option
                %p2eArgs{end+1} = '-cmyk';
            end
            if ~options.crop
                % Issue #56: due to internal bugs in Matlab's print() function, we can't use its internal cropping mechanism,
                % therefore we always use '-loose' (in print2eps.m) and do our own cropping (in crop_borders)
                %p2eArgs{end+1} = '-loose';
            end
            if any(strcmpi(varargin,'-depsc'))
                % Issue #45: lines in image subplots are exported in invalid color.
                % The workaround is to use the -depsc parameter instead of the default -depsc2
                p2eArgs{end+1} = '-depsc';
            end
            try
                % Generate an eps
                print2eps(tmp_nam, fig, options, p2eArgs{:});
                % Remove the background, if desired
                if options.transparent && ~isequal(get(fig, 'Color'), 'none')
                    eps_remove_background(tmp_nam, 1 + using_hg2(fig));
                end
                % Fix colorspace to CMYK, if requested (workaround for issue #33)
                if options.colourspace == 1  % CMYK
                    % Issue #33: due to internal bugs in Matlab's print() function, we can't use its -cmyk option
                    change_rgb_to_cmyk(tmp_nam);
                end
                % Add a bookmark to the PDF if desired
                if options.bookmark
                    fig_nam = get(fig, 'Name');
                    if isempty(fig_nam)
                        warning('export_fig:EmptyBookmark', 'Bookmark requested for figure with no name. Bookmark will be empty.');
                    end
                    add_bookmark(tmp_nam, fig_nam);
                end
                % Generate a pdf
                eps2pdf(tmp_nam, pdf_nam_tmp, 1, options.append, options.colourspace==2, options.quality, options.gs_options);
                % Ghostscript croaks on % chars in the output PDF file, so use tempname and then rename the file
                try movefile(pdf_nam_tmp, pdf_nam, 'f'); catch, end
            catch ex
                % Delete the eps
                delete(tmp_nam);
                rethrow(ex);
            end
            % Delete the eps
            delete(tmp_nam);
            if options.eps
                try
                    % Generate an eps from the pdf
                    % since pdftops can't handle relative paths (e.g., '..\'), use a temp file
                    eps_nam_tmp = strrep(pdf_nam_tmp,'.pdf','.eps');
                    pdf2eps(pdf_nam, eps_nam_tmp);
                    movefile(eps_nam_tmp,  [options.name '.eps'], 'f');
                catch ex
                    if ~options.pdf
                        % Delete the pdf
                        delete(pdf_nam);
                    end
                    try delete(eps_nam_tmp); catch, end
                    rethrow(ex);
                end
                if ~options.pdf
                    % Delete the pdf
                    delete(pdf_nam);
                end
            end
        end

        % Revert the figure or close it (if requested)
        if cls || options.closeFig
            % Close the created figure
            close(fig);
        else
            % Reset the hardcopy mode
            set(fig, 'InvertHardcopy', old_mode);
            % Reset the axes limit and tick modes
            for a = 1:numel(Hlims)
                try
                    set(Hlims(a), 'XLimMode', Xlims{a}, 'YLimMode', Ylims{a}, 'ZLimMode', Zlims{a},... 
                                  'XTickMode', Xtick{a}, 'YTickMode', Ytick{a}, 'ZTickMode', Ztick{a},...
                                  'XTickLabelMode', Xlabel{a}, 'YTickLabelMode', Ylabel{a}, 'ZTickLabelMode', Zlabel{a}); 
                catch
                    % ignore - fix issue #4 (using HG2 on R2014a and earlier)
                end
            end
            % Revert the tex-labels font weights
            try set(texLabels, 'FontWeight','bold'); catch, end
            % Revert annotation units
            for handleIdx = 1 : numel(annotationHandles)
                try
                    oldUnits = originalUnits{handleIdx};
                catch
                    oldUnits = originalUnits;
                end
                try set(annotationHandles(handleIdx),'Units',oldUnits); catch, end
            end
            % Revert figure units
            set(fig,'Units',oldFigUnits);
        end

        % Output to clipboard (if requested)
        if options.clipboard
            % Delete the output file if unchanged from the default name ('export_fig_out.png')
            if strcmpi(options.name,'export_fig_out')
                try
                    fileInfo = dir('export_fig_out.png');
                    if ~isempty(fileInfo)
                        timediff = now - fileInfo.datenum;
                        ONE_SEC = 1/24/60/60;
                        if timediff < ONE_SEC
                            delete('export_fig_out.png');
                        end
                    end
                catch
                    % never mind...
                end
            end

            % Save the image in the system clipboard
            % credit: Jiro Doke's IMCLIPBOARD: http://www.mathworks.com/matlabcentral/fileexchange/28708-imclipboard
            try
                error(javachk('awt', 'export_fig -clipboard output'));
            catch
                warning('export_fig -clipboard output failed: requires Java to work');
                return;
            end
            try
                % Import necessary Java classes
                import java.awt.Toolkit
                import java.awt.image.BufferedImage
                import java.awt.datatransfer.DataFlavor

                % Get System Clipboard object (java.awt.Toolkit)
                cb = Toolkit.getDefaultToolkit.getSystemClipboard();

                % Add java class (ImageSelection) to the path
                if ~exist('ImageSelection', 'class')
                    javaaddpath(fileparts(which(mfilename)), '-end');
                end

                % Get image size
                ht = size(imageData, 1);
                wd = size(imageData, 2);

                % Convert to Blue-Green-Red format
                try
                    imageData2 = imageData(:, :, [3 2 1]);
                catch
                    % Probably gray-scaled image (2D, without the 3rd [RGB] dimension)
                    imageData2 = imageData(:, :, [1 1 1]);
                end

                % Convert to 3xWxH format
                imageData2 = permute(imageData2, [3, 2, 1]);

                % Append Alpha data (unused - transparency is not supported in clipboard copy)
                alphaData2 = uint8(permute(255*alpha,[3,2,1])); %=255*ones(1,wd,ht,'uint8')
                imageData2 = cat(1, imageData2, alphaData2);

                % Create image buffer
                imBuffer = BufferedImage(wd, ht, BufferedImage.TYPE_INT_RGB);
                imBuffer.setRGB(0, 0, wd, ht, typecast(imageData2(:), 'int32'), 0, wd);

                % Create ImageSelection object from the image buffer
                imSelection = ImageSelection(imBuffer);

                % Set clipboard content to the image
                cb.setContents(imSelection, []);
            catch
                warning('export_fig -clipboard output failed: %s', lasterr); %#ok<LERR>
            end
        end

        % Don't output the data to console unless requested
        if ~nargout
            clear imageData alpha
        end
    catch err
        % Display possible workarounds before the error message
        if displaySuggestedWorkarounds && ~strcmpi(err.message,'export_fig error')
            if ~hadError,  fprintf(2, 'export_fig error. ');  end
            fprintf(2, 'Please ensure:\n');
            fprintf(2, '  that you are using the <a href="https://github.com/altmany/export_fig/archive/master.zip">latest version</a> of export_fig\n');
            if ismac
                fprintf(2, '  and that you have <a href="http://pages.uoregon.edu/koch">Ghostscript</a> installed\n');
            else
                fprintf(2, '  and that you have <a href="http://www.ghostscript.com">Ghostscript</a> installed\n');
            end
            try
                if options.eps
                    fprintf(2, '  and that you have <a href="http://www.foolabs.com/xpdf">pdftops</a> installed\n');
                end
            catch
                % ignore - probably an error in parse_args
            end
            fprintf(2, '  and that you do not have <a href="matlab:which export_fig -all">multiple versions</a> of export_fig installed by mistake\n');
            fprintf(2, '  and that you did not made a mistake in the <a href="matlab:help export_fig">expected input arguments</a>\n');
            fprintf(2, '\nIf the problem persists, then please <a href="https://github.com/altmany/export_fig/issues">report a new issue</a>.\n\n');
        end
        rethrow(err)
    end
end

function [fig, options] = parse_args(nout, fig, varargin)
    % Parse the input arguments
    % Set the defaults
    options = struct(...
        'name', 'export_fig_out', ...
        'crop', true, ...
        'crop_amounts', nan(1,4), ...
        'transparent', false, ...
        'renderer', 0, ... % 0: default, 1: OpenGL, 2: ZBuffer, 3: Painters
        'pdf', false, ...
        'eps', false, ...
        'png', false, ...
        'tif', false, ...
        'jpg', false, ...
        'bmp', false, ...
        'clipboard', false, ...
        'colourspace', 0, ... % 0: RGB/gray, 1: CMYK, 2: gray
        'append', false, ...
        'im',    nout == 1, ...
        'alpha', nout == 2, ...
        'aa_factor', 0, ...
        'bb_padding', 0, ...
        'magnify', [], ...
        'resolution', [], ...
        'bookmark', false, ...
        'closeFig', false, ...
        'quality', [], ...
        'update', false, ...
        'fontswap', true, ...
        'gs_options', {{}});
    native = false; % Set resolution to native of an image

    % Go through the other arguments
    skipNext = false;
    for a = 1:nargin-2
        if skipNext
            skipNext = false;
            continue;
        end
        if all(ishandle(varargin{a}))
            fig = varargin{a};
        elseif ischar(varargin{a}) && ~isempty(varargin{a})
            if varargin{a}(1) == '-'
                switch lower(varargin{a}(2:end))
                    case 'nocrop'
                        options.crop = false;
                        options.crop_amounts = [0,0,0,0];
                    case {'trans', 'transparent'}
                        options.transparent = true;
                    case 'opengl'
                        options.renderer = 1;
                    case 'zbuffer'
                        options.renderer = 2;
                    case 'painters'
                        options.renderer = 3;
                    case 'pdf'
                        options.pdf = true;
                    case 'eps'
                        options.eps = true;
                    case 'png'
                        options.png = true;
                    case {'tif', 'tiff'}
                        options.tif = true;
                    case {'jpg', 'jpeg'}
                        options.jpg = true;
                    case 'bmp'
                        options.bmp = true;
                    case 'rgb'
                        options.colourspace = 0;
                    case 'cmyk'
                        options.colourspace = 1;
                    case {'gray', 'grey'}
                        options.colourspace = 2;
                    case {'a1', 'a2', 'a3', 'a4'}
                        options.aa_factor = str2double(varargin{a}(3));
                    case 'append'
                        options.append = true;
                    case 'bookmark'
                        options.bookmark = true;
                    case 'native'
                        native = true;
                    case 'clipboard'
                        options.clipboard = true;
                        options.im = true;
                        options.alpha = true;
                    case 'svg'
                        msg = ['SVG output is not supported by export_fig. Use one of the following alternatives:\n' ...
                               '  1. saveas(gcf,''filename.svg'')\n' ...
                               '  2. plot2svg utility: http://github.com/jschwizer99/plot2svg\n' ...
                               '  3. export_fig to EPS/PDF, then convert to SVG using generic (non-Matlab) tools\n'];
                        error(sprintf(msg)); %#ok<SPERR>
                    case 'update'
                        % Download the latest version of export_fig into the export_fig folder
                        try
                            zipFileName = 'https://github.com/altmany/export_fig/archive/master.zip';
                            folderName = fileparts(which(mfilename('fullpath')));
                            targetFileName = fullfile(folderName, datestr(now,'yyyy-mm-dd.zip'));
                            urlwrite(zipFileName,targetFileName);
                        catch
                            error('Could not download %s into %s\n',zipFileName,targetFileName);
                        end

                        % Unzip the downloaded zip file in the export_fig folder
                        try
                            unzip(targetFileName,folderName);
                        catch
                            error('Could not unzip %s\n',targetFileName);
                        end
                    case 'nofontswap'
                        options.fontswap = false;
                    otherwise
                        try
                            wasError = false;
                            if strcmpi(varargin{a}(1:2),'-d')
                                varargin{a}(2) = 'd';  % ensure lowercase 'd'
                                options.gs_options{end+1} = varargin{a};
                            elseif strcmpi(varargin{a}(1:2),'-c')
                                if numel(varargin{a})==2
                                    skipNext = true;
                                    vals = str2num(varargin{a+1}); %#ok<ST2NM>
                                else
                                    vals = str2num(varargin{a}(3:end)); %#ok<ST2NM>
                                end
                                if numel(vals)~=4
                                    wasError = true;
                                    error('option -c cannot be parsed: must be a 4-element numeric vector');
                                end
                                options.crop_amounts = vals;
                                options.crop = true;
                            else  % scalar parameter value
                                val = str2double(regexp(varargin{a}, '(?<=-(m|M|r|R|q|Q|p|P))-?\d*.?\d+', 'match'));
                                if isempty(val) || isnan(val)
                                    % Issue #51: improved processing of input args (accept space between param name & value)
                                    val = str2double(varargin{a+1});
                                    if isscalar(val) && ~isnan(val)
                                        skipNext = true;
                                    end
                                end
                                if ~isscalar(val) || isnan(val)
                                    wasError = true;
                                    error('option %s is not recognised or cannot be parsed', varargin{a});
                                end
                                switch lower(varargin{a}(2))
                                    case 'm'
                                        % Magnification may never be negative
                                        if val <= 0
                                            wasError = true;
                                            error('Bad magnification value: %g (must be positive)', val);
                                        end
                                        options.magnify = val;
                                    case 'r'
                                        options.resolution = val;
                                    case 'q'
                                        options.quality = max(val, 0);
                                    case 'p'
                                        options.bb_padding = val;
                                end
                            end
                        catch err
                            % We might have reached here by raising an intentional error
                            if wasError  % intentional raise
                                rethrow(err)
                            else  % unintentional
                                error(['Unrecognized export_fig input option: ''' varargin{a} '''']);
                            end
                        end
                end
            else
                [p, options.name, ext] = fileparts(varargin{a});
                if ~isempty(p)
                    options.name = [p filesep options.name];
                end
                switch lower(ext)
                    case {'.tif', '.tiff'}
                        options.tif = true;
                    case {'.jpg', '.jpeg'}
                        options.jpg = true;
                    case '.png'
                        options.png = true;
                    case '.bmp'
                        options.bmp = true;
                    case '.eps'
                        options.eps = true;
                    case '.pdf'
                        options.pdf = true;
                    case '.fig'
                        % If no open figure, then load the specified .fig file and continue
                        if isempty(fig)
                            fig = openfig(varargin{a},'invisible');
                            varargin{a} = fig;
                            options.closeFig = true;
                        else
                            % save the current figure as the specified .fig file and exit
                            saveas(fig(1),varargin{a});
                            fig = -1;
                            return
                        end
                    case '.svg'
                        msg = ['SVG output is not supported by export_fig. Use one of the following alternatives:\n' ...
                               '  1. saveas(gcf,''filename.svg'')\n' ...
                               '  2. plot2svg utility: http://github.com/jschwizer99/plot2svg\n' ...
                               '  3. export_fig to EPS/PDF, then convert to SVG using generic (non-Matlab) tools\n'];
                        error(sprintf(msg)); %#ok<SPERR>
                    otherwise
                        options.name = varargin{a};
                end
            end
        end
    end

    % Quick bail-out if no figure found
    if isempty(fig),  return;  end

    % Do border padding with repsect to a cropped image
    if options.bb_padding
        options.crop = true;
    end

    % Set default anti-aliasing now we know the renderer
    if options.aa_factor == 0
        try isAA = strcmp(get(ancestor(fig, 'figure'), 'GraphicsSmoothing'), 'on'); catch, isAA = false; end
        options.aa_factor = 1 + 2 * (~(using_hg2(fig) && isAA) | (options.renderer == 3));
    end

    % Convert user dir '~' to full path
    if numel(options.name) > 2 && options.name(1) == '~' && (options.name(2) == '/' || options.name(2) == '\')
        options.name = fullfile(char(java.lang.System.getProperty('user.home')), options.name(2:end));
    end

    % Compute the magnification and resolution
    if isempty(options.magnify)
        if isempty(options.resolution)
            options.magnify = 1;
            options.resolution = 864;
        else
            options.magnify = options.resolution ./ get(0, 'ScreenPixelsPerInch');
        end
    elseif isempty(options.resolution)
        options.resolution = 864;
    end

    % Set the default format
    if ~isvector(options) && ~isbitmap(options)
        options.png = true;
    end

    % Check whether transparent background is wanted (old way)
    if isequal(get(ancestor(fig(1), 'figure'), 'Color'), 'none')
        options.transparent = true;
    end

    % If requested, set the resolution to the native vertical resolution of the
    % first suitable image found
    if native && isbitmap(options)
        % Find a suitable image
        list = findall(fig, 'Type','image', 'Tag','export_fig_native');
        if isempty(list)
            list = findall(fig, 'Type','image', 'Visible','on');
        end
        for hIm = list(:)'
            % Check height is >= 2
            height = size(get(hIm, 'CData'), 1);
            if height < 2
                continue
            end
            % Account for the image filling only part of the axes, or vice
            % versa
            yl = get(hIm, 'YData');
            if isscalar(yl)
                yl = [yl(1)-0.5 yl(1)+height+0.5];
            else
                if ~diff(yl)
                    continue
                end
                yl = yl + [-0.5 0.5] * (diff(yl) / (height - 1));
            end
            hAx = get(hIm, 'Parent');
            yl2 = get(hAx, 'YLim');
            % Find the pixel height of the axes
            oldUnits = get(hAx, 'Units');
            set(hAx, 'Units', 'pixels');
            pos = get(hAx, 'Position');
            set(hAx, 'Units', oldUnits);
            if ~pos(4)
                continue
            end
            % Found a suitable image
            % Account for stretch-to-fill being disabled
            pbar = get(hAx, 'PlotBoxAspectRatio');
            pos = min(pos(4), pbar(2)*pos(3)/pbar(1));
            % Set the magnification to give native resolution
            options.magnify = abs((height * diff(yl2)) / (pos * diff(yl)));  % magnification must never be negative: issue #103
            break
        end
    end
end

function A = downsize(A, factor)
    % Downsample an image
    if factor == 1
        % Nothing to do
        return
    end
    try
        % Faster, but requires image processing toolbox
        A = imresize(A, 1/factor, 'bilinear');
    catch
        % No image processing toolbox - resize manually
        % Lowpass filter - use Gaussian as is separable, so faster
        % Compute the 1d Gaussian filter
        filt = (-factor-1:factor+1) / (factor * 0.6);
        filt = exp(-filt .* filt);
        % Normalize the filter
        filt = single(filt / sum(filt));
        % Filter the image
        padding = floor(numel(filt) / 2);
        for a = 1:size(A, 3)
            A(:,:,a) = conv2(filt, filt', single(A([ones(1, padding) 1:end repmat(end, 1, padding)],[ones(1, padding) 1:end repmat(end, 1, padding)],a)), 'valid');
        end
        % Subsample
        A = A(1+floor(mod(end-1, factor)/2):factor:end,1+floor(mod(end-1, factor)/2):factor:end,:);
    end
end

function A = rgb2grey(A)
    A = cast(reshape(reshape(single(A), [], 3) * single([0.299; 0.587; 0.114]), size(A, 1), size(A, 2)), class(A)); %#ok<ZEROLIKE>
end

function A = check_greyscale(A)
    % Check if the image is greyscale
    if size(A, 3) == 3 && ...
            all(reshape(A(:,:,1) == A(:,:,2), [], 1)) && ...
            all(reshape(A(:,:,2) == A(:,:,3), [], 1))
        A = A(:,:,1); % Save only one channel for 8-bit output
    end
end

function eps_remove_background(fname, count)
    % Remove the background of an eps file
    % Open the file
    fh = fopen(fname, 'r+');
    if fh == -1
        error('Not able to open file %s.', fname);
    end
    % Read the file line by line
    while count
        % Get the next line
        l = fgets(fh);
        if isequal(l, -1)
            break; % Quit, no rectangle found
        end
        % Check if the line contains the background rectangle
        if isequal(regexp(l, ' *0 +0 +\d+ +\d+ +r[fe] *[\n\r]+', 'start'), 1)
            % Set the line to whitespace and quit
            l(1:regexp(l, '[\n\r]', 'start', 'once')-1) = ' ';
            fseek(fh, -numel(l), 0);
            fprintf(fh, l);
            % Reduce the count
            count = count - 1;
        end
    end
    % Close the file
    fclose(fh);
end

function b = isvector(options)
    b = options.pdf || options.eps;
end

function b = isbitmap(options)
    b = options.png || options.tif || options.jpg || options.bmp || options.im || options.alpha;
end

% Helper function
function A = make_cell(A)
    if ~iscell(A)
        A = {A};
    end
end

function add_bookmark(fname, bookmark_text)
    % Adds a bookmark to the temporary EPS file after %%EndPageSetup
    % Read in the file
    fh = fopen(fname, 'r');
    if fh == -1
        error('File %s not found.', fname);
    end
    try
        fstrm = fread(fh, '*char')';
    catch ex
        fclose(fh);
        rethrow(ex);
    end
    fclose(fh);

    % Include standard pdfmark prolog to maximize compatibility
    fstrm = strrep(fstrm, '%%BeginProlog', sprintf('%%%%BeginProlog\n/pdfmark where {pop} {userdict /pdfmark /cleartomark load put} ifelse'));
    % Add page bookmark
    fstrm = strrep(fstrm, '%%EndPageSetup', sprintf('%%%%EndPageSetup\n[ /Title (%s) /OUT pdfmark',bookmark_text));

    % Write out the updated file
    fh = fopen(fname, 'w');
    if fh == -1
        error('Unable to open %s for writing.', fname);
    end
    try
        fwrite(fh, fstrm, 'char*1');
    catch ex
        fclose(fh);
        rethrow(ex);
    end
    fclose(fh);
end

function set_tick_mode(Hlims, ax)
    % Set the tick mode of linear axes to manual
    % Leave log axes alone as these are tricky
    M = get(Hlims, [ax 'Scale']);
    if ~iscell(M)
        M = {M};
    end
    M = cellfun(@(c) strcmp(c, 'linear'), M);
    set(Hlims(M), [ax 'TickMode'], 'manual');
    %set(Hlims(M), [ax 'TickLabelMode'], 'manual');  % this hides exponent label in HG2!
end

function change_rgb_to_cmyk(fname)  % convert RGB => CMYK within an EPS file
    % Do post-processing on the eps file
    try
        % Read the EPS file into memory
        fstrm = read_write_entire_textfile(fname);

        % Replace all gray-scale colors
        fstrm = regexprep(fstrm, '\n([\d.]+) +GC\n', '\n0 0 0 ${num2str(1-str2num($1))} CC\n');
        
        % Replace all RGB colors
        fstrm = regexprep(fstrm, '\n[0.]+ +[0.]+ +[0.]+ +RC\n', '\n0 0 0 1 CC\n');  % pure black
        fstrm = regexprep(fstrm, '\n([\d.]+) +([\d.]+) +([\d.]+) +RC\n', '\n${sprintf(''%.4g '',[1-[str2num($1),str2num($2),str2num($3)]/max([str2num($1),str2num($2),str2num($3)]),1-max([str2num($1),str2num($2),str2num($3)])])} CC\n');

        % Overwrite the file with the modified contents
        read_write_entire_textfile(fname, fstrm);
    catch
        % never mind - leave as is...
    end
end


==> FIG/SCATTER/export_fig/fix_lines.m <==
%FIX_LINES  Improves the line style of eps files generated by print
%
% Examples:
%   fix_lines fname
%   fix_lines fname fname2
%   fstrm_out = fixlines(fstrm_in)
%
% This function improves the style of lines in eps files generated by
% MATLAB's print function, making them more similar to those seen on
% screen. Grid lines are also changed from a dashed style to a dotted
% style, for greater differentiation from dashed lines.
% 
% The function also places embedded fonts after the postscript header, in
% versions of MATLAB which place the fonts first (R2006b and earlier), in
% order to allow programs such as Ghostscript to find the bounding box
% information.
%
%IN:
%   fname - Name or path of source eps file.
%   fname2 - Name or path of destination eps file. Default: same as fname.
%   fstrm_in - File contents of a MATLAB-generated eps file.
%
%OUT:
%   fstrm_out - Contents of the eps file with line styles fixed.

% Copyright: (C) Oliver Woodford, 2008-2014

% The idea of editing the EPS file to change line styles comes from Jiro
% Doke's FIXPSLINESTYLE (fex id: 17928)
% The idea of changing dash length with line width came from comments on
% fex id: 5743, but the implementation is mine :)

% Thank you to Sylvain Favrot for bringing the embedded font/bounding box
% interaction in older versions of MATLAB to my attention.
% Thank you to D Ko for bringing an error with eps files with tiff previews
% to my attention.
% Thank you to Laurence K for suggesting the check to see if the file was
% opened.

% 01/03/15: Issue #20: warn users if using this function in HG2 (R2014b+)
% 27/03/15: Fixed out of memory issue with enormous EPS files (generated by print() with OpenGL renderer), related to issue #39

function fstrm = fix_lines(fstrm, fname2)

% Issue #20: warn users if using this function in HG2 (R2014b+)
if using_hg2
    warning('export_fig:hg2','The fix_lines function should not be used in this Matlab version.');
end
    
if nargout == 0 || nargin > 1
    if nargin < 2
        % Overwrite the input file
        fname2 = fstrm;
    end
    % Read in the file
    fstrm = read_write_entire_textfile(fstrm);
end

% Move any embedded fonts after the postscript header
if strcmp(fstrm(1:15), '%!PS-AdobeFont-')
    % Find the start and end of the header
    ind = regexp(fstrm, '[\n\r]%!PS-Adobe-');
    [ind2, ind2] = regexp(fstrm, '[\n\r]%%EndComments[\n\r]+');
    % Put the header first
    if ~isempty(ind) && ~isempty(ind2) && ind(1) < ind2(1)
        fstrm = fstrm([ind(1)+1:ind2(1) 1:ind(1) ind2(1)+1:end]);
    end
end

% Make sure all line width commands come before the line style definitions,
% so that dash lengths can be based on the correct widths
% Find all line style sections
ind = [regexp(fstrm, '[\n\r]SO[\n\r]'),... % This needs to be here even though it doesn't have dots/dashes!
       regexp(fstrm, '[\n\r]DO[\n\r]'),...
       regexp(fstrm, '[\n\r]DA[\n\r]'),...
       regexp(fstrm, '[\n\r]DD[\n\r]')];
ind = sort(ind);
% Find line width commands
[ind2, ind3] = regexp(fstrm, '[\n\r]\d* w[\n\r]');
% Go through each line style section and swap with any line width commands
% near by
b = 1;
m = numel(ind);
n = numel(ind2);
for a = 1:m
    % Go forwards width commands until we pass the current line style
    while b <= n && ind2(b) < ind(a)
        b = b + 1;
    end
    if b > n
        % No more width commands
        break;
    end
    % Check we haven't gone past another line style (including SO!)
    if a < m && ind2(b) > ind(a+1)
        continue;
    end
    % Are the commands close enough to be confident we can swap them?
    if (ind2(b) - ind(a)) > 8
        continue;
    end
    % Move the line style command below the line width command
    fstrm(ind(a)+1:ind3(b)) = [fstrm(ind(a)+4:ind3(b)) fstrm(ind(a)+1:ind(a)+3)];
    b = b + 1;
end

% Find any grid line definitions and change to GR format
% Find the DO sections again as they may have moved
ind = int32(regexp(fstrm, '[\n\r]DO[\n\r]'));
if ~isempty(ind)
    % Find all occurrences of what are believed to be axes and grid lines
    ind2 = int32(regexp(fstrm, '[\n\r] *\d* *\d* *mt *\d* *\d* *L[\n\r]'));
    if ~isempty(ind2)
        % Now see which DO sections come just before axes and grid lines
        ind2 = repmat(ind2', [1 numel(ind)]) - repmat(ind, [numel(ind2) 1]);
        ind2 = any(ind2 > 0 & ind2 < 12); % 12 chars seems about right
        ind = ind(ind2);
        % Change any regions we believe to be grid lines to GR
        fstrm(ind+1) = 'G';
        fstrm(ind+2) = 'R';
    end
end

% Define the new styles, including the new GR format
% Dot and dash lengths have two parts: a constant amount plus a line width
% variable amount. The constant amount comes after dpi2point, and the
% variable amount comes after currentlinewidth. If you want to change
% dot/dash lengths for a one particular line style only, edit the numbers
% in the /DO (dotted lines), /DA (dashed lines), /DD (dot dash lines) and
% /GR (grid lines) lines for the style you want to change.
new_style = {'/dom { dpi2point 1 currentlinewidth 0.08 mul add mul mul } bdef',... % Dot length macro based on line width
             '/dam { dpi2point 2 currentlinewidth 0.04 mul add mul mul } bdef',... % Dash length macro based on line width
             '/SO { [] 0 setdash 0 setlinecap } bdef',... % Solid lines
             '/DO { [1 dom 1.2 dom] 0 setdash 0 setlinecap } bdef',... % Dotted lines
             '/DA { [4 dam 1.5 dam] 0 setdash 0 setlinecap } bdef',... % Dashed lines
             '/DD { [1 dom 1.2 dom 4 dam 1.2 dom] 0 setdash 0 setlinecap } bdef',... % Dot dash lines
             '/GR { [0 dpi2point mul 4 dpi2point mul] 0 setdash 1 setlinecap } bdef'}; % Grid lines - dot spacing remains constant

% Construct the output
% This is the original (memory-intensive) code:
%first_sec = strfind(fstrm, '% line types:'); % Isolate line style definition section
%[second_sec, remaining] = strtok(fstrm(first_sec+1:end), '/');
%[remaining, remaining] = strtok(remaining, '%');
%fstrm = [fstrm(1:first_sec) second_sec sprintf('%s\r', new_style{:}) remaining];
fstrm = regexprep(fstrm,'(% line types:.+?)/.+?%',['$1',sprintf('%s\r',new_style{:}),'%']);

% Write the output file
if nargout == 0 || nargin > 1
    read_write_entire_textfile(fname2, fstrm);
end
end


==> FIG/SCATTER/export_fig/ghostscript.m <==
function varargout = ghostscript(cmd)
%GHOSTSCRIPT  Calls a local GhostScript executable with the input command
%
% Example:
%   [status result] = ghostscript(cmd)
%
% Attempts to locate a ghostscript executable, finally asking the user to
% specify the directory ghostcript was installed into. The resulting path
% is stored for future reference.
% 
% Once found, the executable is called with the input command string.
%
% This function requires that you have Ghostscript installed on your
% system. You can download this from: http://www.ghostscript.com
%
% IN:
%   cmd - Command string to be passed into ghostscript.
%
% OUT:
%   status - 0 iff command ran without problem.
%   result - Output from ghostscript.

% Copyright: Oliver Woodford, 2009-2015, Yair Altman 2015-
%{
% Thanks to Jonas Dorn for the fix for the title of the uigetdir window on Mac OS.
% Thanks to Nathan Childress for the fix to default location on 64-bit Windows systems.
% 27/04/11 - Find 64-bit Ghostscript on Windows. Thanks to Paul Durack and
%            Shaun Kline for pointing out the issue
% 04/05/11 - Thanks to David Chorlian for pointing out an alternative
%            location for gs on linux.
% 12/12/12 - Add extra executable name on Windows. Thanks to Ratish
%            Punnoose for highlighting the issue.
% 28/06/13 - Fix error using GS 9.07 in Linux. Many thanks to Jannick
%            Steinbring for proposing the fix.
% 24/10/13 - Fix error using GS 9.07 in Linux. Many thanks to Johannes 
%            for the fix.
% 23/01/14 - Add full path to ghostscript.txt in warning. Thanks to Koen
%            Vermeer for raising the issue.
% 27/02/15 - If Ghostscript croaks, display suggested workarounds
% 30/03/15 - Improved performance by caching status of GS path check, if ok
% 14/05/15 - Clarified warning message in case GS path could not be saved
% 29/05/15 - Avoid cryptic error in case the ghostscipt path cannot be saved (issue #74)
% 10/11/15 - Custom GS installation webpage for MacOS. Thanks to Andy Hueni via FEX
%}

    try
        % Call ghostscript
        [varargout{1:nargout}] = system([gs_command(gs_path()) cmd]);
    catch err
        % Display possible workarounds for Ghostscript croaks
        url1 = 'https://github.com/altmany/export_fig/issues/12#issuecomment-61467998';  % issue #12
        url2 = 'https://github.com/altmany/export_fig/issues/20#issuecomment-63826270';  % issue #20
        hg2_str = ''; if using_hg2, hg2_str = ' or Matlab R2014a'; end
        fprintf(2, 'Ghostscript error. Rolling back to GS 9.10%s may possibly solve this:\n * <a href="%s">%s</a> ',hg2_str,url1,url1);
        if using_hg2
            fprintf(2, '(GS 9.10)\n * <a href="%s">%s</a> (R2014a)',url2,url2);
        end
        fprintf('\n\n');
        if ismac || isunix
            url3 = 'https://github.com/altmany/export_fig/issues/27';  % issue #27
            fprintf(2, 'Alternatively, this may possibly be due to a font path issue:\n * <a href="%s">%s</a>\n\n',url3,url3);
            % issue #20
            fpath = which(mfilename);
            if isempty(fpath), fpath = [mfilename('fullpath') '.m']; end
            fprintf(2, 'Alternatively, if you are using csh, modify shell_cmd from "export..." to "setenv ..."\nat the bottom of <a href="matlab:opentoline(''%s'',174)">%s</a>\n\n',fpath,fpath);
        end
        rethrow(err);
    end
end

function path_ = gs_path
    % Return a valid path
    % Start with the currently set path
    path_ = user_string('ghostscript');
    % Check the path works
    if check_gs_path(path_)
        return
    end
    % Check whether the binary is on the path
    if ispc
        bin = {'gswin32c.exe', 'gswin64c.exe', 'gs'};
    else
        bin = {'gs'};
    end
    for a = 1:numel(bin)
        path_ = bin{a};
        if check_store_gs_path(path_)
            return
        end
    end
    % Search the obvious places
    if ispc
        default_location = 'C:\Program Files\gs\';
        dir_list = dir(default_location);
        if isempty(dir_list)
            default_location = 'C:\Program Files (x86)\gs\'; % Possible location on 64-bit systems
            dir_list = dir(default_location);
        end
        executable = {'\bin\gswin32c.exe', '\bin\gswin64c.exe'};
        ver_num = 0;
        % If there are multiple versions, use the newest
        for a = 1:numel(dir_list)
            ver_num2 = sscanf(dir_list(a).name, 'gs%g');
            if ~isempty(ver_num2) && ver_num2 > ver_num
                for b = 1:numel(executable)
                    path2 = [default_location dir_list(a).name executable{b}];
                    if exist(path2, 'file') == 2
                        path_ = path2;
                        ver_num = ver_num2;
                    end
                end
            end
        end
        if check_store_gs_path(path_)
            return
        end
    else
        executable = {'/usr/bin/gs', '/usr/local/bin/gs'};
        for a = 1:numel(executable)
            path_ = executable{a};
            if check_store_gs_path(path_)
                return
            end
        end
    end
    % Ask the user to enter the path
    while true
        if strncmp(computer, 'MAC', 3) % Is a Mac
            % Give separate warning as the uigetdir dialogue box doesn't have a
            % title
            uiwait(warndlg('Ghostscript not found. Please locate the program.'))
        end
        base = uigetdir('/', 'Ghostcript not found. Please locate the program.');
        if isequal(base, 0)
            % User hit cancel or closed window
            break;
        end
        base = [base filesep]; %#ok<AGROW>
        bin_dir = {'', ['bin' filesep], ['lib' filesep]};
        for a = 1:numel(bin_dir)
            for b = 1:numel(bin)
                path_ = [base bin_dir{a} bin{b}];
                if exist(path_, 'file') == 2
                    if check_store_gs_path(path_)
                        return
                    end
                end
            end
        end
    end
    if ismac
        error('Ghostscript not found. Have you installed it (http://pages.uoregon.edu/koch)?');
    else
        error('Ghostscript not found. Have you installed it from www.ghostscript.com?');
    end
end

function good = check_store_gs_path(path_)
    % Check the path is valid
    good = check_gs_path(path_);
    if ~good
        return
    end
    % Update the current default path to the path found
    if ~user_string('ghostscript', path_)
        filename = fullfile(fileparts(which('user_string.m')), '.ignore', 'ghostscript.txt');
        warning('Path to ghostscript installation could not be saved in %s (perhaps a permissions issue). You can manually create this file and set its contents to %s, to improve performance in future invocations (this warning is safe to ignore).', filename, path_);
        return
    end
end

function good = check_gs_path(path_)
    persistent isOk
    if isempty(path_)
        isOk = false;
    elseif ~isequal(isOk,true)
        % Check whether the path is valid
        [status, message] = system([gs_command(path_) '-h']); %#ok<ASGLU>
        isOk = status == 0;
    end
    good = isOk;
end

function cmd = gs_command(path_)
    % Initialize any required system calls before calling ghostscript
    % TODO: in Unix/Mac, find a way to determine whether to use "export" (bash) or "setenv" (csh/tcsh)
    shell_cmd = '';
    if isunix
        shell_cmd = 'export LD_LIBRARY_PATH=""; '; % Avoids an error on Linux with GS 9.07
    end
    if ismac
        shell_cmd = 'export DYLD_LIBRARY_PATH=""; ';  % Avoids an error on Mac with GS 9.07
    end
    % Construct the command string
    cmd = sprintf('%s"%s" ', shell_cmd, path_);
end


==> FIG/SCATTER/export_fig/im2gif.m <==
%IM2GIF Convert a multiframe image to an animated GIF file
%
% Examples:
%   im2gif infile
%   im2gif infile outfile
%   im2gif(A, outfile)
%   im2gif(..., '-nocrop')
%   im2gif(..., '-nodither')
%   im2gif(..., '-ncolors', n)
%   im2gif(..., '-loops', n)
%   im2gif(..., '-delay', n) 
%   
% This function converts a multiframe image to an animated GIF.
%
% To create an animation from a series of figures, export to a multiframe
% TIFF file using export_fig, then convert to a GIF, as follows:
%
%    for a = 2 .^ (3:6)
%       peaks(a);
%       export_fig test.tif -nocrop -append
%    end
%    im2gif('test.tif', '-delay', 0.5);
%
%IN:
%   infile - string containing the name of the input image.
%   outfile - string containing the name of the output image (must have the
%             .gif extension). Default: infile, with .gif extension.
%   A - HxWxCxN array of input images, stacked along fourth dimension, to
%       be converted to gif.
%   -nocrop - option indicating that the borders of the output are not to
%             be cropped.
%   -nodither - option indicating that dithering is not to be used when
%               converting the image.
%   -ncolors - option pair, the value of which indicates the maximum number
%              of colors the GIF can have. This can also be a quantization
%              tolerance, between 0 and 1. Default/maximum: 256.
%   -loops - option pair, the value of which gives the number of times the
%            animation is to be looped. Default: 65535.
%   -delay - option pair, the value of which gives the time, in seconds,
%            between frames. Default: 1/15.

% Copyright (C) Oliver Woodford 2011

function im2gif(A, varargin)

% Parse the input arguments
[A, options] = parse_args(A, varargin{:});

if options.crop ~= 0
    % Crop
    A = crop_borders(A, A(ceil(end/2),1,:,1));
end

% Convert to indexed image
[h, w, c, n] = size(A);
A = reshape(permute(A, [1 2 4 3]), h, w*n, c);
map = unique(reshape(A, h*w*n, c), 'rows');
if size(map, 1) > 256
    dither_str = {'dither', 'nodither'};
    dither_str = dither_str{1+(options.dither==0)};
    if options.ncolors <= 1
        [B, map] = rgb2ind(A, options.ncolors, dither_str);
        if size(map, 1) > 256
            [B, map] = rgb2ind(A, 256, dither_str);
        end
    else
        [B, map] = rgb2ind(A, min(round(options.ncolors), 256), dither_str);
    end
else
    if max(map(:)) > 1
        map = double(map) / 255;
        A = double(A) / 255;
    end
    B = rgb2ind(im2double(A), map);
end
B = reshape(B, h, w, 1, n);

% Bug fix to rgb2ind
map(B(1)+1,:) = im2double(A(1,1,:));

% Save as a gif
imwrite(B, map, options.outfile, 'LoopCount', round(options.loops(1)), 'DelayTime', options.delay);
end

%% Parse the input arguments
function [A, options] = parse_args(A, varargin)
% Set the defaults
options = struct('outfile', '', ...
                 'dither', true, ...
                 'crop', true, ...
                 'ncolors', 256, ...
                 'loops', 65535, ...
                 'delay', 1/15);

% Go through the arguments
a = 0;
n = numel(varargin);
while a < n
    a = a + 1;
    if ischar(varargin{a}) && ~isempty(varargin{a})
        if varargin{a}(1) == '-'
            opt = lower(varargin{a}(2:end));
            switch opt
                case 'nocrop'
                    options.crop = false;
                case 'nodither'
                    options.dither = false;
                otherwise
                    if ~isfield(options, opt)
                        error('Option %s not recognized', varargin{a});
                    end
                    a = a + 1;
                    if ischar(varargin{a}) && ~ischar(options.(opt))
                        options.(opt) = str2double(varargin{a});
                    else
                        options.(opt) = varargin{a};
                    end
            end
        else
            options.outfile = varargin{a};
        end
    end
end

if isempty(options.outfile)
    if ~ischar(A)
        error('No output filename given.');
    end
    % Generate the output filename from the input filename
    [path, outfile] = fileparts(A);
    options.outfile = fullfile(path, [outfile '.gif']);
end

if ischar(A)
    % Read in the image
    A = imread_rgb(A);
end
end

%% Read image to uint8 rgb array
function [A, alpha] = imread_rgb(name)
% Get file info
info = imfinfo(name);
% Special case formats
switch lower(info(1).Format)
    case 'gif'
        [A, map] = imread(name, 'frames', 'all');
        if ~isempty(map)
            map = uint8(map * 256 - 0.5); % Convert to uint8 for storage
            A = reshape(map(uint32(A)+1,:), [size(A) size(map, 2)]); % Assume indexed from 0
            A = permute(A, [1 2 5 4 3]);
        end
    case {'tif', 'tiff'}
        A = cell(numel(info), 1);
        for a = 1:numel(A)
            [A{a}, map] = imread(name, 'Index', a, 'Info', info);
            if ~isempty(map)
                map = uint8(map * 256 - 0.5); % Convert to uint8 for storage
                A{a} = reshape(map(uint32(A{a})+1,:), [size(A) size(map, 2)]); % Assume indexed from 0
            end
            if size(A{a}, 3) == 4
                % TIFF in CMYK colourspace - convert to RGB
                if isfloat(A{a})
                    A{a} = A{a} * 255;
                else
                    A{a} = single(A{a});
                end
                A{a} = 255 - A{a};
                A{a}(:,:,4) = A{a}(:,:,4) / 255;
                A{a} = uint8(A(:,:,1:3) .* A{a}(:,:,[4 4 4]));
            end
        end
        A = cat(4, A{:});
    otherwise
        [A, map, alpha] = imread(name);
        A = A(:,:,:,1); % Keep only first frame of multi-frame files
        if ~isempty(map)
            map = uint8(map * 256 - 0.5); % Convert to uint8 for storage
            A = reshape(map(uint32(A)+1,:), [size(A) size(map, 2)]); % Assume indexed from 0
        elseif size(A, 3) == 4
            % Assume 4th channel is an alpha matte
            alpha = A(:,:,4);
            A = A(:,:,1:3);
        end
end
end


==> FIG/SCATTER/export_fig/isolate_axes.m <==
function fh = isolate_axes(ah, vis)
%ISOLATE_AXES Isolate the specified axes in a figure on their own
%
% Examples:
%   fh = isolate_axes(ah)
%   fh = isolate_axes(ah, vis)
%
% This function will create a new figure containing the axes/uipanels
% specified, and also their associated legends and colorbars. The objects
% specified must all be in the same figure, but they will generally only be
% a subset of the objects in the figure.
%
% IN:
%    ah - An array of axes and uipanel handles, which must come from the
%         same figure.
%    vis - A boolean indicating whether the new figure should be visible.
%          Default: false.
%
% OUT:
%    fh - The handle of the created figure.

% Copyright (C) Oliver Woodford 2011-2013

% Thank you to Rosella Blatt for reporting a bug to do with axes in GUIs
% 16/03/12: Moved copyfig to its own function. Thanks to Bob Fratantonio
%           for pointing out that the function is also used in export_fig.m
% 12/12/12: Add support for isolating uipanels. Thanks to michael for suggesting it
% 08/10/13: Bug fix to allchildren suggested by Will Grant (many thanks!)
% 05/12/13: Bug fix to axes having different units. Thanks to Remington Reid for reporting
% 21/04/15: Bug fix for exporting uipanels with legend/colorbar on HG1 (reported by Alvaro
%           on FEX page as a comment on 24-Apr-2014); standardized indentation & help section
% 22/04/15: Bug fix: legends and colorbars were not exported when exporting axes handle in HG2

    % Make sure we have an array of handles
    if ~all(ishandle(ah))
        error('ah must be an array of handles');
    end
    % Check that the handles are all for axes or uipanels, and are all in the same figure
    fh = ancestor(ah(1), 'figure');
    nAx = numel(ah);
    for a = 1:nAx
        if ~ismember(get(ah(a), 'Type'), {'axes', 'uipanel'})
            error('All handles must be axes or uipanel handles.');
        end
        if ~isequal(ancestor(ah(a), 'figure'), fh)
            error('Axes must all come from the same figure.');
        end
    end
    % Tag the objects so we can find them in the copy
    old_tag = get(ah, 'Tag');
    if nAx == 1
        old_tag = {old_tag};
    end
    set(ah, 'Tag', 'ObjectToCopy');
    % Create a new figure exactly the same as the old one
    fh = copyfig(fh); %copyobj(fh, 0);
    if nargin < 2 || ~vis
        set(fh, 'Visible', 'off');
    end
    % Reset the object tags
    for a = 1:nAx
        set(ah(a), 'Tag', old_tag{a});
    end
    % Find the objects to save
    ah = findall(fh, 'Tag', 'ObjectToCopy');
    if numel(ah) ~= nAx
        close(fh);
        error('Incorrect number of objects found.');
    end
    % Set the axes tags to what they should be
    for a = 1:nAx
        set(ah(a), 'Tag', old_tag{a});
    end
    % Keep any legends and colorbars which overlap the subplots
    % Note: in HG1 these are axes objects; in HG2 they are separate objects, therefore we
    %       don't test for the type, only the tag (hopefully nobody but Matlab uses them!)
    lh = findall(fh, 'Tag', 'legend', '-or', 'Tag', 'Colorbar');
    nLeg = numel(lh);
    if nLeg > 0
        set([ah(:); lh(:)], 'Units', 'normalized');
        try
            ax_pos = get(ah, 'OuterPosition'); % axes and figures have the OuterPosition property
        catch
            ax_pos = get(ah, 'Position'); % uipanels only have Position, not OuterPosition
        end
        if nAx > 1
            ax_pos = cell2mat(ax_pos(:));
        end
        ax_pos(:,3:4) = ax_pos(:,3:4) + ax_pos(:,1:2);
        try
            leg_pos = get(lh, 'OuterPosition');
        catch
            leg_pos = get(lh, 'Position');  % No OuterPosition in HG2, only in HG1
        end
        if nLeg > 1;
            leg_pos = cell2mat(leg_pos);
        end
        leg_pos(:,3:4) = leg_pos(:,3:4) + leg_pos(:,1:2);
        ax_pos = shiftdim(ax_pos, -1);
        % Overlap test
        M = bsxfun(@lt, leg_pos(:,1), ax_pos(:,:,3)) & ...
            bsxfun(@lt, leg_pos(:,2), ax_pos(:,:,4)) & ...
            bsxfun(@gt, leg_pos(:,3), ax_pos(:,:,1)) & ...
            bsxfun(@gt, leg_pos(:,4), ax_pos(:,:,2));
        ah = [ah; lh(any(M, 2))];
    end
    % Get all the objects in the figure
    axs = findall(fh);
    % Delete everything except for the input objects and associated items
    delete(axs(~ismember(axs, [ah; allchildren(ah); allancestors(ah)])));
end

function ah = allchildren(ah)
    ah = findall(ah);
    if iscell(ah)
        ah = cell2mat(ah);
    end
    ah = ah(:);
end

function ph = allancestors(ah)
    ph = [];
    for a = 1:numel(ah)
        h = get(ah(a), 'parent');
        while h ~= 0
            ph = [ph; h];
            h = get(h, 'parent');
        end
    end
end


==> FIG/SCATTER/export_fig/pdf2eps.m <==
%PDF2EPS  Convert a pdf file to eps format using pdftops
%
% Examples:
%   pdf2eps source dest
%
% This function converts a pdf file to eps format.
%
% This function requires that you have pdftops, from the Xpdf suite of
% functions, installed on your system. This can be downloaded from:
% http://www.foolabs.com/xpdf  
%
%IN:
%   source - filename of the source pdf file to convert. The filename is
%            assumed to already have the extension ".pdf".
%   dest - filename of the destination eps file. The filename is assumed to
%          already have the extension ".eps".

% Copyright (C) Oliver Woodford 2009-2010

% Thanks to Aldebaro Klautau for reporting a bug when saving to
% non-existant directories.

function pdf2eps(source, dest)
% Construct the options string for pdftops
options = ['-q -paper match -eps -level2 "' source '" "' dest '"'];
% Convert to eps using pdftops
[status, message] = pdftops(options);
% Check for error
if status
    % Report error
    if isempty(message)
        error('Unable to generate eps. Check destination directory is writable.');
    else
        error(message);
    end
end
% Fix the DSC error created by pdftops
fid = fopen(dest, 'r+');
if fid == -1
    % Cannot open the file
    return
end
fgetl(fid); % Get the first line
str = fgetl(fid); % Get the second line
if strcmp(str(1:min(13, end)), '% Produced by')
    fseek(fid, -numel(str)-1, 'cof');
    fwrite(fid, '%'); % Turn ' ' into '%'
end
fclose(fid);
end



==> FIG/SCATTER/export_fig/pdftops.m <==
function varargout = pdftops(cmd)
%PDFTOPS  Calls a local pdftops executable with the input command
%
% Example:
%   [status result] = pdftops(cmd)
%
% Attempts to locate a pdftops executable, finally asking the user to
% specify the directory pdftops was installed into. The resulting path is
% stored for future reference.
% 
% Once found, the executable is called with the input command string.
%
% This function requires that you have pdftops (from the Xpdf package)
% installed on your system. You can download this from:
% http://www.foolabs.com/xpdf
%
% IN:
%   cmd - Command string to be passed into pdftops.
%
% OUT:
%   status - 0 iff command ran without problem.
%   result - Output from pdftops.

% Copyright: Oliver Woodford, 2009-2010

% Thanks to Jonas Dorn for the fix for the title of the uigetdir window on
% Mac OS.
% Thanks to Christoph Hertel for pointing out a bug in check_xpdf_path
% under linux.
% 23/01/2014 - Add full path to pdftops.txt in warning.
% 27/05/2015 - Fixed alert in case of missing pdftops; fixed code indentation

    % Call pdftops
    [varargout{1:nargout}] = system(sprintf('"%s" %s', xpdf_path, cmd));
end

function path_ = xpdf_path
    % Return a valid path
    % Start with the currently set path
    path_ = user_string('pdftops');
    % Check the path works
    if check_xpdf_path(path_)
        return
    end
    % Check whether the binary is on the path
    if ispc
        bin = 'pdftops.exe';
    else
        bin = 'pdftops';
    end
    if check_store_xpdf_path(bin)
        path_ = bin;
        return
    end
    % Search the obvious places
    if ispc
        path_ = 'C:\Program Files\xpdf\pdftops.exe';
    else
        path_ = '/usr/local/bin/pdftops';
    end
    if check_store_xpdf_path(path_)
        return
    end
    % Ask the user to enter the path
    while 1
        errMsg = 'Pdftops not found. Please locate the program, or install xpdf-tools from ';
        url = 'http://foolabs.com/xpdf';
        fprintf(2, '%s\n', [errMsg '<a href="matlab:web(''-browser'',''' url ''');">' url '</a>']);
        errMsg = [errMsg url]; %#ok<AGROW>
        if strncmp(computer,'MAC',3) % Is a Mac
            % Give separate warning as the MacOS uigetdir dialogue box doesn't have a title
            uiwait(warndlg(errMsg))
        end
        base = uigetdir('/', errMsg);
        if isequal(base, 0)
            % User hit cancel or closed window
            break;
        end
        base = [base filesep]; %#ok<AGROW>
        bin_dir = {'', ['bin' filesep], ['lib' filesep]};
        for a = 1:numel(bin_dir)
            path_ = [base bin_dir{a} bin];
            if exist(path_, 'file') == 2
                break;
            end
        end
        if check_store_xpdf_path(path_)
            return
        end
    end
    error('pdftops executable not found.');
end

function good = check_store_xpdf_path(path_)
    % Check the path is valid
    good = check_xpdf_path(path_);
    if ~good
        return
    end
    % Update the current default path to the path found
    if ~user_string('pdftops', path_)
        warning('Path to pdftops executable could not be saved. Enter it manually in %s.', fullfile(fileparts(which('user_string.m')), '.ignore', 'pdftops.txt'));
        return
    end
end

function good = check_xpdf_path(path_)
    % Check the path is valid
    [good, message] = system(sprintf('"%s" -h', path_)); %#ok<ASGLU>
    % system returns good = 1 even when the command runs
    % Look for something distinct in the help text
    good = ~isempty(strfind(message, 'PostScript'));
end


==> FIG/SCATTER/export_fig/print2array.m <==
function [A, bcol] = print2array(fig, res, renderer, gs_options)
%PRINT2ARRAY  Exports a figure to an image array
%
% Examples:
%   A = print2array
%   A = print2array(figure_handle)
%   A = print2array(figure_handle, resolution)
%   A = print2array(figure_handle, resolution, renderer)
%   A = print2array(figure_handle, resolution, renderer, gs_options)
%   [A bcol] = print2array(...)
%
% This function outputs a bitmap image of the given figure, at the desired
% resolution.
%
% If renderer is '-painters' then ghostcript needs to be installed. This
% can be downloaded from: http://www.ghostscript.com
%
% IN:
%   figure_handle - The handle of the figure to be exported. Default: gcf.
%   resolution - Resolution of the output, as a factor of screen
%                resolution. Default: 1.
%   renderer - string containing the renderer paramater to be passed to
%              print. Default: '-opengl'.
%   gs_options - optional ghostscript options (e.g.: '-dNoOutputFonts'). If
%                multiple options are needed, enclose in call array: {'-a','-b'}
%
% OUT:
%   A - MxNx3 uint8 image of the figure.
%   bcol - 1x3 uint8 vector of the background color

% Copyright (C) Oliver Woodford 2008-2014, Yair Altman 2015-
%{
% 05/09/11: Set EraseModes to normal when using opengl or zbuffer
%           renderers. Thanks to Pawel Kocieniewski for reporting the issue.
% 21/09/11: Bug fix: unit8 -> uint8! Thanks to Tobias Lamour for reporting it.
% 14/11/11: Bug fix: stop using hardcopy(), as it interfered with figure size
%           and erasemode settings. Makes it a bit slower, but more reliable.
%           Thanks to Phil Trinh and Meelis Lootus for reporting the issues.
% 09/12/11: Pass font path to ghostscript.
% 27/01/12: Bug fix affecting painters rendering tall figures. Thanks to
%           Ken Campbell for reporting it.
% 03/04/12: Bug fix to median input. Thanks to Andy Matthews for reporting it.
% 26/10/12: Set PaperOrientation to portrait. Thanks to Michael Watts for
%           reporting the issue.
% 26/02/15: If temp dir is not writable, use the current folder for temp
%           EPS/TIF files (Javier Paredes)
% 27/02/15: Display suggested workarounds to internal print() error (issue #16)
% 28/02/15: Enable users to specify optional ghostscript options (issue #36)
% 10/03/15: Fixed minor warning reported by Paul Soderlind; fixed code indentation
% 28/05/15: Fixed issue #69: patches with LineWidth==0.75 appear wide (internal bug in Matlab's print() func)
% 07/07/15: Fixed issue #83: use numeric handles in HG1
%}

    % Generate default input arguments, if needed
    if nargin < 2
        res = 1;
        if nargin < 1
            fig = gcf;
        end
    end
    % Warn if output is large
    old_mode = get(fig, 'Units');
    set(fig, 'Units', 'pixels');
    px = get(fig, 'Position');
    set(fig, 'Units', old_mode);
    npx = prod(px(3:4)*res)/1e6;
    if npx > 30
        % 30M pixels or larger!
        warning('MATLAB:LargeImage', 'print2array generating a %.1fM pixel image. This could be slow and might also cause memory problems.', npx);
    end
    % Retrieve the background colour
    bcol = get(fig, 'Color');
    % Set the resolution parameter
    res_str = ['-r' num2str(ceil(get(0, 'ScreenPixelsPerInch')*res))];
    % Generate temporary file name
    tmp_nam = [tempname '.tif'];
    try
        % Ensure that the temp dir is writable (Javier Paredes 26/2/15)
        fid = fopen(tmp_nam,'w');
        fwrite(fid,1);
        fclose(fid);
        delete(tmp_nam);  % cleanup
        isTempDirOk = true;
    catch
        % Temp dir is not writable, so use the current folder
        [dummy,fname,fext] = fileparts(tmp_nam); %#ok<ASGLU>
        fpath = pwd;
        tmp_nam = fullfile(fpath,[fname fext]);
        isTempDirOk = false;
    end
    % Enable users to specify optional ghostscript options (issue #36)
    if nargin > 3 && ~isempty(gs_options)
        if iscell(gs_options)
            gs_options = sprintf(' %s',gs_options{:});
        elseif ~ischar(gs_options)
            error('gs_options input argument must be a string or cell-array of strings');
        else
            gs_options = [' ' gs_options];
        end
    else
        gs_options = '';
    end
    if nargin > 2 && strcmp(renderer, '-painters')
        % Print to eps file
        if isTempDirOk
            tmp_eps = [tempname '.eps'];
        else
            tmp_eps = fullfile(fpath,[fname '.eps']);
        end
        print2eps(tmp_eps, fig, 0, renderer, '-loose');
        try
            % Initialize the command to export to tiff using ghostscript
            cmd_str = ['-dEPSCrop -q -dNOPAUSE -dBATCH ' res_str ' -sDEVICE=tiff24nc'];
            % Set the font path
            fp = font_path();
            if ~isempty(fp)
                cmd_str = [cmd_str ' -sFONTPATH="' fp '"'];
            end
            % Add the filenames
            cmd_str = [cmd_str ' -sOutputFile="' tmp_nam '" "' tmp_eps '"' gs_options];
            % Execute the ghostscript command
            ghostscript(cmd_str);
        catch me
            % Delete the intermediate file
            delete(tmp_eps);
            rethrow(me);
        end
        % Delete the intermediate file
        delete(tmp_eps);
        % Read in the generated bitmap
        A = imread(tmp_nam);
        % Delete the temporary bitmap file
        delete(tmp_nam);
        % Set border pixels to the correct colour
        if isequal(bcol, 'none')
            bcol = [];
        elseif isequal(bcol, [1 1 1])
            bcol = uint8([255 255 255]);
        else
            for l = 1:size(A, 2)
                if ~all(reshape(A(:,l,:) == 255, [], 1))
                    break;
                end
            end
            for r = size(A, 2):-1:l
                if ~all(reshape(A(:,r,:) == 255, [], 1))
                    break;
                end
            end
            for t = 1:size(A, 1)
                if ~all(reshape(A(t,:,:) == 255, [], 1))
                    break;
                end
            end
            for b = size(A, 1):-1:t
                if ~all(reshape(A(b,:,:) == 255, [], 1))
                    break;
                end
            end
            bcol = uint8(median(single([reshape(A(:,[l r],:), [], size(A, 3)); reshape(A([t b],:,:), [], size(A, 3))]), 1));
            for c = 1:size(A, 3)
                A(:,[1:l-1, r+1:end],c) = bcol(c);
                A([1:t-1, b+1:end],:,c) = bcol(c);
            end
        end
    else
        if nargin < 3
            renderer = '-opengl';
        end
        err = false;
        % Set paper size
        old_pos_mode = get(fig, 'PaperPositionMode');
        old_orientation = get(fig, 'PaperOrientation');
        set(fig, 'PaperPositionMode', 'auto', 'PaperOrientation', 'portrait');
        try
            % Workaround for issue #69: patches with LineWidth==0.75 appear wide (internal bug in Matlab's print() function)
            fp = [];  % in case we get an error below
            fp = findall(fig, 'Type','patch', 'LineWidth',0.75);
            set(fp, 'LineWidth',0.5);
            % Fix issue #83: use numeric handles in HG1
            if ~using_hg2(fig),  fig = double(fig);  end
            % Print to tiff file
            print(fig, renderer, res_str, '-dtiff', tmp_nam);
            % Read in the printed file
            A = imread(tmp_nam);
            % Delete the temporary file
            delete(tmp_nam);
        catch ex
            err = true;
        end
        set(fp, 'LineWidth',0.75);  % restore original figure appearance
        % Reset paper size
        set(fig, 'PaperPositionMode', old_pos_mode, 'PaperOrientation', old_orientation);
        % Throw any error that occurred
        if err
            % Display suggested workarounds to internal print() error (issue #16)
            fprintf(2, 'An error occured with Matlab''s builtin print function.\nTry setting the figure Renderer to ''painters'' or use opengl(''software'').\n\n');
            rethrow(ex);
        end
        % Set the background color
        if isequal(bcol, 'none')
            bcol = [];
        else
            bcol = bcol * 255;
            if isequal(bcol, round(bcol))
                bcol = uint8(bcol);
            else
                bcol = squeeze(A(1,1,:));
            end
        end
    end
    % Check the output size is correct
    if isequal(res, round(res))
        px = round([px([4 3])*res 3]);  % round() to avoid an indexing warning below
        if ~isequal(size(A), px)
            % Correct the output size
            A = A(1:min(end,px(1)),1:min(end,px(2)),:);
        end
    end
end

% Function to return (and create, where necessary) the font path
function fp = font_path()
    fp = user_string('gs_font_path');
    if ~isempty(fp)
        return
    end
    % Create the path
    % Start with the default path
    fp = getenv('GS_FONTPATH');
    % Add on the typical directories for a given OS
    if ispc
        if ~isempty(fp)
            fp = [fp ';'];
        end
        fp = [fp getenv('WINDIR') filesep 'Fonts'];
    else
        if ~isempty(fp)
            fp = [fp ':'];
        end
        fp = [fp '/usr/share/fonts:/usr/local/share/fonts:/usr/share/fonts/X11:/usr/local/share/fonts/X11:/usr/share/fonts/truetype:/usr/local/share/fonts/truetype'];
    end
    user_string('gs_font_path', fp);
end


==> FIG/SCATTER/export_fig/print2eps.m <==
function print2eps(name, fig, export_options, varargin)
%PRINT2EPS  Prints figures to eps with improved line styles
%
% Examples:
%   print2eps filename
%   print2eps(filename, fig_handle)
%   print2eps(filename, fig_handle, export_options)
%   print2eps(filename, fig_handle, export_options, print_options)
%
% This function saves a figure as an eps file, with two improvements over
% MATLAB's print command. First, it improves the line style, making dashed
% lines more like those on screen and giving grid lines a dotted line style.
% Secondly, it substitutes original font names back into the eps file,
% where these have been changed by MATLAB, for up to 11 different fonts.
%
%IN:
%   filename - string containing the name (optionally including full or
%              relative path) of the file the figure is to be saved as. A
%              ".eps" extension is added if not there already. If a path is
%              not specified, the figure is saved in the current directory.
%   fig_handle - The handle of the figure to be saved. Default: gcf().
%   export_options - array or struct of optional scalar values:
%       bb_padding - Scalar value of amount of padding to add to border around
%                    the cropped image, in points (if >1) or percent (if <1).
%                    Can be negative as well as positive; Default: 0
%       crop       - Cropping flag. Deafult: 0
%       fontswap   - Whether to swap non-default fonts in figure. Default: true
%       renderer   - Renderer used to generate bounding-box. Default: 'opengl'
%       crop_amounts - 4-element vector of crop amounts: [top,right,bottom,left]
%                    (available only via the struct alternative)
%   print_options - Additional parameter strings to be passed to the print command

%{
% Copyright (C) Oliver Woodford 2008-2014, Yair Altman 2015-

% The idea of editing the EPS file to change line styles comes from Jiro
% Doke's FIXPSLINESTYLE (fex id: 17928)
% The idea of changing dash length with line width came from comments on
% fex id: 5743, but the implementation is mine :)
%}
%{
% 14/11/11: Fix a MATLAB bug rendering black or white text incorrectly.
%           Thanks to Mathieu Morlighem for reporting the issue and
%           obtaining a fix from TMW.
% 08/12/11: Added ability to correct fonts. Several people have requested
%           this at one time or another, and also pointed me to printeps
%           (fex id: 7501), so thank you to them. My implementation (which
%           was not inspired by printeps - I'd already had the idea for my
%           approach) goes slightly further in that it allows multiple
%           fonts to be swapped.
% 14/12/11: Fix bug affecting font names containing spaces. Thanks to David
%           Szwer for reporting the issue.
% 25/01/12: Add a font not to be swapped. Thanks to Anna Rafferty and Adam
%           Jackson for reporting the issue. Also fix a bug whereby using a
%           font alias can lead to another font being swapped in.
% 10/04/12: Make the font swapping case insensitive.
% 26/10/12: Set PaperOrientation to portrait. Thanks to Michael Watts for
%           reporting the issue.
% 26/10/12: Fix issue to do with swapping fonts changing other fonts and
%           sizes we don't want, due to listeners. Thanks to Malcolm Hudson
%           for reporting the issue.
% 22/03/13: Extend font swapping to axes labels. Thanks to Rasmus Ischebeck
%           for reporting the issue.
% 23/07/13: Bug fix to font swapping. Thanks to George for reporting the
%           issue.
% 13/08/13: Fix MATLAB feature of not exporting white lines correctly.
%           Thanks to Sebastian Heßlinger for reporting it.
% 24/02/15: Fix for Matlab R2014b bug (issue #31): LineWidths<0.75 are not
%           set in the EPS (default line width is used)
% 25/02/15: Fixed issue #32: BoundingBox problem caused uncropped EPS/PDF files
% 05/03/15: Fixed issue #43: Inability to perform EPS file post-processing
% 06/03/15: Improved image padding & cropping thanks to Oscar Hartogensis
% 21/03/15: Fixed edge-case of missing handles having a 'FontName' property
% 26/03/15: Attempt to fix issue #45: white lines in subplots do not print correctly
% 27/03/15: Attempt to fix issue #44: white artifact lines appearing in patch exports
% 30/03/15: Fixed issue #52: improved performance on HG2 (R2014b+)
% 09/04/15: Comment blocks consolidation and minor code cleanup (no real code change)
% 12/04/15: Fixed issue #56: bad cropping
% 14/04/15: Workaround for issue #45: lines in image subplots are exported in invalid color
% 07/07/15: Added option to avoid font-swapping in EPS/PDF
% 07/07/15: Fixed issue #83: use numeric handles in HG1
% 22/07/15: Fixed issue #91 (thanks to Carlos Moffat)
% 28/09/15: Fixed issue #108 (thanks to JacobD10)
% 01/11/15: Fixed issue #112: optional renderer for bounding-box computation (thanks to Jesús Pestana Puerta)
% 21/02/16: Enabled specifying non-automated crop amounts
% 22/02/16: Better support + backward compatibility for transparency (issue #108)
%}

    options = {'-loose'};
    if nargin > 3
        options = [options varargin];
    elseif nargin < 3
        export_options = 0;
        if nargin < 2
            fig = gcf();
        end
    end

    % Retrieve padding, crop & font-swap values
    crop_amounts = nan(1,4);  % auto-crop all 4 sides by default
    if isstruct(export_options)
        try fontswap     = export_options.fontswap;     catch, fontswap = true;     end
        try bb_crop      = export_options.crop;         catch, bb_crop = 0;         end
        try crop_amounts = export_options.crop_amounts; catch,                      end
        try bb_padding   = export_options.bb_padding;   catch, bb_padding = 0;      end
        try renderer     = export_options.rendererStr;  catch, renderer = 'opengl'; end  % fix for issue #110
        if renderer(1)~='-',  renderer = ['-' renderer];  end
    else
        if numel(export_options) > 2  % font-swapping
            fontswap = export_options(3);
        else
            fontswap = true;
        end
        if numel(export_options) > 1  % cropping
            bb_crop = export_options(2);
        else
            bb_crop = 0;  % scalar value, so use default bb_crop value of 0
        end
        if numel(export_options) > 0  % padding
            bb_padding = export_options(1);
        else
            bb_padding = 0;
        end
        renderer = '-opengl';
    end

    % Construct the filename
    if numel(name) < 5 || ~strcmpi(name(end-3:end), '.eps')
        name = [name '.eps']; % Add the missing extension
    end

    % Set paper size
    old_pos_mode = get(fig, 'PaperPositionMode');
    old_orientation = get(fig, 'PaperOrientation');
    set(fig, 'PaperPositionMode', 'auto', 'PaperOrientation', 'portrait');

    % Find all the used fonts in the figure
    font_handles = findall(fig, '-property', 'FontName');
    fonts = get(font_handles, 'FontName');
    if isempty(fonts)
        fonts = {};
    elseif ~iscell(fonts)
        fonts = {fonts};
    end

    % Map supported font aliases onto the correct name
    fontsl = lower(fonts);
    for a = 1:numel(fonts)
        f = fontsl{a};
        f(f==' ') = [];
        switch f
            case {'times', 'timesnewroman', 'times-roman'}
                fontsl{a} = 'times-roman';
            case {'arial', 'helvetica'}
                fontsl{a} = 'helvetica';
            case {'newcenturyschoolbook', 'newcenturyschlbk'}
                fontsl{a} = 'newcenturyschlbk';
            otherwise
        end
    end
    fontslu = unique(fontsl);

    % Determine the font swap table
    if fontswap
        matlab_fonts = {'Helvetica', 'Times-Roman', 'Palatino', 'Bookman', 'Helvetica-Narrow', 'Symbol', ...
                        'AvantGarde', 'NewCenturySchlbk', 'Courier', 'ZapfChancery', 'ZapfDingbats'};
        matlab_fontsl = lower(matlab_fonts);
        require_swap = find(~ismember(fontslu, matlab_fontsl));
        unused_fonts = find(~ismember(matlab_fontsl, fontslu));
        font_swap = cell(3, min(numel(require_swap), numel(unused_fonts)));
        fonts_new = fonts;
        for a = 1:size(font_swap, 2)
            font_swap{1,a} = find(strcmp(fontslu{require_swap(a)}, fontsl));
            font_swap{2,a} = matlab_fonts{unused_fonts(a)};
            font_swap{3,a} = fonts{font_swap{1,a}(1)};
            fonts_new(font_swap{1,a}) = font_swap(2,a);
        end
    else
        font_swap = [];
    end

    % Swap the fonts
    if ~isempty(font_swap)
        fonts_size = get(font_handles, 'FontSize');
        if iscell(fonts_size)
            fonts_size = cell2mat(fonts_size);
        end
        M = false(size(font_handles));

        % Loop because some changes may not stick first time, due to listeners
        c = 0;
        update = zeros(1000, 1);
        for b = 1:10 % Limit number of loops to avoid infinite loop case
            for a = 1:numel(M)
                M(a) = ~isequal(get(font_handles(a), 'FontName'), fonts_new{a}) || ~isequal(get(font_handles(a), 'FontSize'), fonts_size(a));
                if M(a)
                    set(font_handles(a), 'FontName', fonts_new{a}, 'FontSize', fonts_size(a));
                    c = c + 1;
                    update(c) = a;
                end
            end
            if ~any(M)
                break;
            end
        end

        % Compute the order to revert fonts later, without the need of a loop
        [update, M] = unique(update(1:c));
        [M, M] = sort(M);
        update = reshape(update(M), 1, []);
    end

    % MATLAB bug fix - black and white text can come out inverted sometimes
    % Find the white and black text
    black_text_handles = findall(fig, 'Type', 'text', 'Color', [0 0 0]);
    white_text_handles = findall(fig, 'Type', 'text', 'Color', [1 1 1]);
    % Set the font colors slightly off their correct values
    set(black_text_handles, 'Color', [0 0 0] + eps);
    set(white_text_handles, 'Color', [1 1 1] - eps);

    % MATLAB bug fix - white lines can come out funny sometimes
    % Find the white lines
    white_line_handles = findall(fig, 'Type', 'line', 'Color', [1 1 1]);
    % Set the line color slightly off white
    set(white_line_handles, 'Color', [1 1 1] - 0.00001);

    % Workaround for issue #45: lines in image subplots are exported in invalid color
    % In this case the -depsc driver solves the problem, but then all the other workarounds
    % below (for all the other issues) will fail, so it's better to let the user decide by
    % just issuing a warning and accepting the '-depsc' input parameter
    epsLevel2 = ~any(strcmpi(options,'-depsc'));
    if epsLevel2
        % Use -depsc2 (EPS color level-2) if -depsc (EPS color level-3) was not specifically requested
        options{end+1} = '-depsc2';
        % Issue a warning if multiple images & lines were found in the figure, and HG1 with painters renderer is used
        isPainters = any(strcmpi(options,'-painters'));
        if isPainters && ~using_hg2 && numel(findall(fig,'Type','image'))>1 && ~isempty(findall(fig,'Type','line'))
            warning('YMA:export_fig:issue45', ...
                    ['Multiple images & lines detected. In such cases, the lines might \n' ...
                     'appear with an invalid color due to an internal MATLAB bug (fixed in R2014b). \n' ...
                     'Possible workaround: add a ''-depsc'' or ''-opengl'' parameter to the export_fig command.']);
        end
    end

    % Fix issue #83: use numeric handles in HG1
    if ~using_hg2(fig),  fig = double(fig);  end

    % Workaround for when transparency is lost through conversion fig>EPS>PDF (issue #108)
    % Replace transparent patch RGB values with an ID value (rare chance that ID color is being used already)
    if using_hg2
        origAlphaColors = eps_maintainAlpha(fig);
    end

    % Print to eps file
    print(fig, options{:}, name);

    % Do post-processing on the eps file
    try
        % Read the EPS file into memory
        fstrm = read_write_entire_textfile(name);
    catch
        fstrm = '';
    end

    % Restore colors for transparent patches/lines and apply the
    % setopacityalpha setting in the EPS file (issue #108)
    if using_hg2
        [~,fstrm,foundFlags] = eps_maintainAlpha(fig, fstrm, origAlphaColors);

        % If some of the transparencies were not found in the EPS file, then rerun the
        % export with only the found transparencies modified (backward compatibility)
        if ~isempty(fstrm) && ~all(foundFlags)
            foundIdx = find(foundFlags);
            for objIdx = 1 : sum(foundFlags)
                colorsIdx = foundIdx(objIdx);
                colorsData = origAlphaColors{colorsIdx};
                hObj     = colorsData{1};
                propName = colorsData{2};
                newColor = colorsData{4};
                hObj.(propName).ColorData = newColor;
            end
            delete(name);
            print(fig, options{:}, name);
            fstrm = read_write_entire_textfile(name);
            [~,fstrm] = eps_maintainAlpha(fig, fstrm, origAlphaColors(foundFlags));
        end
    end

    % Fix for Matlab R2014b bug (issue #31): LineWidths<0.75 are not set in the EPS (default line width is used)
    try
        if ~isempty(fstrm) && using_hg2(fig)
            % Convert miter joins to line joins
            %fstrm = regexprep(fstrm, '\n10.0 ML\n', '\n1 LJ\n');
            % This is faster (the original regexprep could take many seconds when the axes contains many lines):
            fstrm = strrep(fstrm, sprintf('\n10.0 ML\n'), sprintf('\n1 LJ\n'));

            % In HG2, grid lines and axes Ruler Axles have a default LineWidth of 0.5 => replace en-bulk (assume that 1.0 LineWidth = 1.333 LW)
            %   hAxes=gca; hAxes.YGridHandle.LineWidth, hAxes.YRuler.Axle.LineWidth
            %fstrm = regexprep(fstrm, '(GC\n2 setlinecap\n1 LJ)\nN', '$1\n0.667 LW\nN');
            % This is faster:
            fstrm = strrep(fstrm, sprintf('GC\n2 setlinecap\n1 LJ\nN'), sprintf('GC\n2 setlinecap\n1 LJ\n0.667 LW\nN'));

            % This is more accurate but *MUCH* slower (issue #52)
            %{
            % Modify all thin lines in the figure to have 10x LineWidths
            hLines = findall(fig,'Type','line');
            hThinLines = [];
            for lineIdx = 1 : numel(hLines)
                thisLine = hLines(lineIdx);
                if thisLine.LineWidth < 0.75 && strcmpi(thisLine.Visible,'on')
                    hThinLines(end+1) = thisLine; %#ok<AGROW>
                    thisLine.LineWidth = thisLine.LineWidth * 10;
                end
            end

            % If any thin lines were found
            if ~isempty(hThinLines)
                % Prepare an EPS with large-enough line widths
                print(fig, options{:}, name);
                % Restore the original LineWidths in the figure
                for lineIdx = 1 : numel(hThinLines)
                    thisLine = handle(hThinLines(lineIdx));
                    thisLine.LineWidth = thisLine.LineWidth / 10;
                end

                % Compare the original and the new EPS files and correct the original stream's LineWidths
                fstrm_new = read_write_entire_textfile(name);
                idx = 500;  % skip heading with its possibly-different timestamp
                markerStr = sprintf('10.0 ML\nN');
                markerLen = length(markerStr);
                while ~isempty(idx) && idx < length(fstrm)
                    lastIdx = min(length(fstrm), length(fstrm_new));
                    delta = fstrm(idx+1:lastIdx) - fstrm_new(idx+1:lastIdx);
                    idx = idx + find(delta,1);
                    if ~isempty(idx) && ...
                            isequal(fstrm(idx-markerLen+1:idx), markerStr) && ...
                            ~isempty(regexp(fstrm_new(idx-markerLen+1:idx+12),'10.0 ML\n[\d\.]+ LW\nN')) %#ok<RGXP1>
                        value = str2double(regexprep(fstrm_new(idx:idx+12),' .*',''));
                        if isnan(value), break; end  % something's wrong... - bail out
                        newStr = sprintf('%0.3f LW\n',value/10);
                        fstrm = [fstrm(1:idx-1) newStr fstrm(idx:end)];
                        idx = idx + 12;
                    else
                        break;
                    end
                end
            end
            %}

            % This is much faster although less accurate: fix all non-gray lines to have a LineWidth of 0.75 (=1 LW)
            % Note: This will give incorrect LineWidth of 075 for lines having LineWidth<0.75, as well as for non-gray grid-lines (if present)
            %       However, in practice these edge-cases are very rare indeed, and the difference in LineWidth should not be noticeable
            %fstrm = regexprep(fstrm, '([CR]C\n2 setlinecap\n1 LJ)\nN', '$1\n1 LW\nN');
            % This is faster (the original regexprep could take many seconds when the axes contains many lines):
            fstrm = strrep(fstrm, sprintf('\n2 setlinecap\n1 LJ\nN'), sprintf('\n2 setlinecap\n1 LJ\n1 LW\nN'));
        end
    catch err
        fprintf(2, 'Error fixing LineWidths in EPS file: %s\n at %s:%d\n', err.message, err.stack(1).file, err.stack(1).line);
    end

    % Reset the font and line colors
    set(black_text_handles, 'Color', [0 0 0]);
    set(white_text_handles, 'Color', [1 1 1]);
    set(white_line_handles, 'Color', [1 1 1]);

    % Reset paper size
    set(fig, 'PaperPositionMode', old_pos_mode, 'PaperOrientation', old_orientation);

    % Reset the font names in the figure
    if ~isempty(font_swap)
        for a = update
            set(font_handles(a), 'FontName', fonts{a}, 'FontSize', fonts_size(a));
        end
    end

    % Bail out if EPS post-processing is not possible
    if isempty(fstrm)
        warning('Loading EPS file failed, so unable to perform post-processing. This is usually because the figure contains a large number of patch objects. Consider exporting to a bitmap format in this case.');
        return
    end

    % Replace the font names
    if ~isempty(font_swap)
        for a = 1:size(font_swap, 2)
            %fstrm = regexprep(fstrm, [font_swap{1,a} '-?[a-zA-Z]*\>'], font_swap{3,a}(~isspace(font_swap{3,a})));
            fstrm = regexprep(fstrm, font_swap{2,a}, font_swap{3,a}(~isspace(font_swap{3,a})));
        end
    end

    % Move the bounding box to the top of the file (HG2 only), or fix the line styles (HG1 only)
    if using_hg2(fig)
        % Move the bounding box to the top of the file (HG2 only)
        [s, e] = regexp(fstrm, '%%BoundingBox: [^%]*%%');
        if numel(s) == 2
            fstrm = fstrm([1:s(1)-1 s(2):e(2)-2 e(1)-1:s(2)-1 e(2)-1:end]);
        end
    else
        % Fix the line styles (HG1 only)
        fstrm = fix_lines(fstrm);
    end

    % Apply the bounding box padding & cropping, replacing Matlab's print()'s bounding box
    if bb_crop
        % Calculate a new bounding box based on a bitmap print using crop_border.m
        % 1. Determine the Matlab BoundingBox and PageBoundingBox
        [s,e] = regexp(fstrm, '%%BoundingBox: [^%]*%%'); % location BB in eps file
        if numel(s)==2, s=s(2); e=e(2); end
        aa = fstrm(s+15:e-3); % dimensions bb - STEP1
        bb_matlab = cell2mat(textscan(aa,'%f32%f32%f32%f32'));  % dimensions bb - STEP2

        [s,e] = regexp(fstrm, '%%PageBoundingBox: [^%]*%%'); % location bb in eps file
        if numel(s)==2, s=s(2); e=e(2); end
        aa = fstrm(s+19:e-3); % dimensions bb - STEP1
        pagebb_matlab = cell2mat(textscan(aa,'%f32%f32%f32%f32'));  % dimensions bb - STEP2

        % 2. Create a bitmap image and use crop_borders to create the relative
        %    bb with respect to the PageBoundingBox
        [A, bcol] = print2array(fig, 1, renderer);
        [aa, aa, aa, bb_rel] = crop_borders(A, bcol, bb_padding, crop_amounts);

        % 3. Calculate the new Bounding Box
        pagew = pagebb_matlab(3)-pagebb_matlab(1);
        pageh = pagebb_matlab(4)-pagebb_matlab(2);
        %bb_new = [pagebb_matlab(1)+pagew*bb_rel(1) pagebb_matlab(2)+pageh*bb_rel(2) ...
        %          pagebb_matlab(1)+pagew*bb_rel(3) pagebb_matlab(2)+pageh*bb_rel(4)];
        bb_new = pagebb_matlab([1,2,1,2]) + [pagew,pageh,pagew,pageh].*bb_rel;  % clearer
        bb_offset = (bb_new-bb_matlab) + [-1,-1,1,1];  % 1px margin so that cropping is not TOO tight

        % Apply the bounding box padding
        if bb_padding
            if abs(bb_padding)<1
                bb_padding = round((mean([bb_new(3)-bb_new(1) bb_new(4)-bb_new(2)])*bb_padding)/0.5)*0.5; % ADJUST BB_PADDING
            end
            add_padding = @(n1, n2, n3, n4) sprintf(' %d', str2double({n1, n2, n3, n4}) + [-bb_padding -bb_padding bb_padding bb_padding] + bb_offset);
        else
            add_padding = @(n1, n2, n3, n4) sprintf(' %d', str2double({n1, n2, n3, n4}) + bb_offset); % fix small but noticeable bounding box shift
        end
        fstrm = regexprep(fstrm, '%%BoundingBox:[ ]+([-]?\d+)[ ]+([-]?\d+)[ ]+([-]?\d+)[ ]+([-]?\d+)', '%%BoundingBox:${add_padding($1, $2, $3, $4)}');
    end

    % Fix issue #44: white artifact lines appearing in patch exports
    % Note: the problem is due to the fact that Matlab's print() function exports patches
    %       as a combination of filled triangles, and a white line appears where the triangles touch
    % In the workaround below, we will modify such dual-triangles into a filled rectangle.
    % We are careful to only modify regexps that exactly match specific patterns - it's better to not
    % correct some white-line artifacts than to change the geometry of a patch, or to corrupt the EPS.
    %   e.g.: '0 -450 937 0 0 450 3 MP PP 937 0 0 -450 0 450 3 MP PP' => '0 -450 937 0 0 450 0 0 4 MP'
    fstrm = regexprep(fstrm, '\n([-\d.]+ [-\d.]+) ([-\d.]+ [-\d.]+) ([-\d.]+ [-\d.]+) 3 MP\nPP\n\2 \1 \3 3 MP\nPP\n','\n$1 $2 $3 0 0 4 MP\nPP\n');
    fstrm = regexprep(fstrm, '\n([-\d.]+ [-\d.]+) ([-\d.]+ [-\d.]+) ([-\d.]+ [-\d.]+) 3 MP\nPP\n\2 \3 \1 3 MP\nPP\n','\n$1 $2 $3 0 0 4 MP\nPP\n');
    fstrm = regexprep(fstrm, '\n([-\d.]+ [-\d.]+) ([-\d.]+ [-\d.]+) ([-\d.]+ [-\d.]+) 3 MP\nPP\n\3 \1 \2 3 MP\nPP\n','\n$1 $2 $3 0 0 4 MP\nPP\n');
    fstrm = regexprep(fstrm, '\n([-\d.]+ [-\d.]+) ([-\d.]+ [-\d.]+) ([-\d.]+ [-\d.]+) 3 MP\nPP\n\3 \2 \1 3 MP\nPP\n','\n$1 $2 $3 0 0 4 MP\nPP\n');

    % Write out the fixed eps file
    read_write_entire_textfile(name, fstrm);
end

function [StoredColors, fstrm, foundFlags] = eps_maintainAlpha(fig, fstrm, StoredColors)
    if nargin == 1  % in: convert transparency in Matlab figure into unique RGB colors
        hObjs = findall(fig); %findobj(fig,'Type','Area');
        StoredColors = {};
        propNames = {'Face','Edge'};
        for objIdx = 1:length(hObjs)
            hObj = hObjs(objIdx);
            for propIdx = 1 : numel(propNames)
                try
                    propName = propNames{propIdx};
                    if strcmp(hObj.(propName).ColorType, 'truecoloralpha')
                        nColors = length(StoredColors);
                        oldColor = hObj.(propName).ColorData;
                        newColor = uint8([101; 102+floor(nColors/255); mod(nColors,255); 255]);
                        StoredColors{end+1} = {hObj, propName, oldColor, newColor};
                        hObj.(propName).ColorData = newColor;
                    end
                catch
                    % Never mind - ignore (either doesn't have the property or cannot change it)
                end
            end
        end
    else  % restore transparency in Matlab figure by converting back from the unique RGBs
        %Find the transparent patches
        wasError = false;
        nColors = length(StoredColors);
        foundFlags = false(1,nColors);
        for objIdx = 1 : nColors
            colorsData = StoredColors{objIdx};
            hObj      = colorsData{1};
            propName  = colorsData{2};
            origColor = colorsData{3};
            newColor  = colorsData{4};
            try
                %Restore the EPS files patch color
                colorID   = num2str(round(double(newColor(1:3)') /255,3),'%.3g %.3g %.3g'); %ID for searching
                origRGB   = num2str(round(double(origColor(1:3)')/255,3),'%.3g %.3g %.3g'); %Replace with original color
                origAlpha = num2str(round(double(origColor(end)) /255,3),'%.3g'); %Convert alpha value for EPS

                %Find and replace the RGBA values within the EPS text fstrm
                if strcmpi(propName,'Face')
                    oldStr = sprintf(['CT\n' colorID ' RC\nN\n']);
                    newStr = sprintf(['CT\n' origRGB ' RC\n' origAlpha ' .setopacityalpha true\nN\n']);
                else  %'Edge'
                    oldStr = sprintf(['CT\n' colorID ' RC\n1 LJ\n']);
                    newStr = sprintf(['CT\n' origRGB ' RC\n' origAlpha ' .setopacityalpha true\n']);
                end
                foundFlags(objIdx) = ~isempty(strfind(fstrm, oldStr));
                fstrm = strrep(fstrm, oldStr, newStr);

                %Restore the figure object's original color
                hObj.(propName).ColorData = origColor;
            catch err
                % something is wrong - cannot restore transparent color...
                if ~wasError
                    fprintf(2, 'Error maintaining transparency in EPS file: %s\n at %s:%d\n', err.message, err.stack(1).file, err.stack(1).line);
                    wasError = true;
                end
            end
        end
    end
end


==> FIG/SCATTER/export_fig/read_write_entire_textfile.m <==
%READ_WRITE_ENTIRE_TEXTFILE Read or write a whole text file to/from memory
%
% Read or write an entire text file to/from memory, without leaving the
% file open if an error occurs.
%
% Reading:
%   fstrm = read_write_entire_textfile(fname)
% Writing:
%   read_write_entire_textfile(fname, fstrm)
%
%IN:
%   fname - Pathname of text file to be read in.
%   fstrm - String to be written to the file, including carriage returns.
%
%OUT:
%   fstrm - String read from the file. If an fstrm input is given the
%           output is the same as that input. 

function fstrm = read_write_entire_textfile(fname, fstrm)
modes = {'rt', 'wt'};
writing = nargin > 1;
fh = fopen(fname, modes{1+writing});
if fh == -1
    error('Unable to open file %s.', fname);
end
try
    if writing
        fwrite(fh, fstrm, 'char*1');
    else
        fstrm = fread(fh, '*char')';
    end
catch ex
    fclose(fh);
    rethrow(ex);
end
fclose(fh);
end


==> FIG/SCATTER/export_fig/user_string.m <==
function string = user_string(string_name, string)
%USER_STRING  Get/set a user specific string
%
% Examples:
%   string  = user_string(string_name)
%   isSaved = user_string(string_name, new_string)
%
% Function to get and set a string in a system or user specific file. This
% enables, for example, system specific paths to binaries to be saved.
%
% The specified string will be saved in a file named <string_name>.txt,
% either in a subfolder named .ignore under this file's folder, or in the
% user's prefdir folder (in case this file's folder is non-writable).
%
% IN:
%   string_name - String containing the name of the string required, which
%                 sets the filename storing the string: <string_name>.txt
%   new_string  - The new string to be saved in the <string_name>.txt file
%
% OUT:
%   string  - The currently saved string. Default: ''
%   isSaved - Boolean indicating whether the save was succesful

% Copyright (C) Oliver Woodford 2011-2014, Yair Altman 2015-

% This method of saving paths avoids changing .m files which might be in a
% version control system. Instead it saves the user dependent paths in
% separate files with a .txt extension, which need not be checked in to
% the version control system. Thank you to Jonas Dorn for suggesting this
% approach.

% 10/01/2013 - Access files in text, not binary mode, as latter can cause
%              errors. Thanks to Christian for pointing this out.
% 29/05/2015 - Save file in prefdir if current folder is non-writable (issue #74)

    if ~ischar(string_name)
        error('string_name must be a string.');
    end
    % Create the full filename
    fname = [string_name '.txt'];
    dname = fullfile(fileparts(mfilename('fullpath')), '.ignore');
    file_name = fullfile(dname, fname);
    if nargin > 1
        % Set string
        if ~ischar(string)
            error('new_string must be a string.');
        end
        % Make sure the save directory exists
        %dname = fileparts(file_name);
        if ~exist(dname, 'dir')
            % Create the directory
            try
                if ~mkdir(dname)
                    string = false;
                    return
                end
            catch
                string = false;
                return
            end
            % Make it hidden
            try
                fileattrib(dname, '+h');
            catch
            end
        end
        % Write the file
        fid = fopen(file_name, 'wt');
        if fid == -1
            % file cannot be created/updated - use prefdir if file does not already exist
            % (if file exists but is simply not writable, don't create a duplicate in prefdir)
            if ~exist(file_name,'file')
                file_name = fullfile(prefdir, fname);
                fid = fopen(file_name, 'wt');
            end
            if fid == -1
                string = false;
                return;
            end
        end
        try
            fprintf(fid, '%s', string);
        catch
            fclose(fid);
            string = false;
            return
        end
        fclose(fid);
        string = true;
    else
        % Get string
        fid = fopen(file_name, 'rt');
        if fid == -1
            % file cannot be read, try to read the file in prefdir
            file_name = fullfile(prefdir, fname);
            fid = fopen(file_name, 'rt');
            if fid == -1
                string = '';
                return
            end
        end
        string = fgetl(fid);
        fclose(fid);
    end
end


==> FIG/SCATTER/export_fig/using_hg2.m <==
%USING_HG2 Determine if the HG2 graphics engine is used
%
%   tf = using_hg2(fig)
%
%IN:
%   fig - handle to the figure in question.
%
%OUT:
%   tf - boolean indicating whether the HG2 graphics engine is being used
%        (true) or not (false).

% 19/06/2015 - Suppress warning in R2015b; cache result for improved performance

function tf = using_hg2(fig)
    persistent tf_cached
    if isempty(tf_cached)
        try
            if nargin < 1,  fig = figure('visible','off');  end
            oldWarn = warning('off','MATLAB:graphicsversion:GraphicsVersionRemoval');
            try
                % This generates a [supressed] warning in R2015b:
                tf = ~graphicsversion(fig, 'handlegraphics');
            catch
                tf = verLessThan('matlab','8.4');  % =R2014b
            end
            warning(oldWarn);
        catch
            tf = false;
        end
        if nargin < 1,  delete(fig);  end
        tf_cached = tf;
    else
        tf = tf_cached;
    end
end

